Separating Time-Varying Network Composition from Predictive Dependence under Noisy Network Measurement

A common question about networked time series is whether outcomes changed because shocks transmit more strongly or because the pattern of connections changed. Standard practice inserts a recorded network into an outcome regression and reads movements of the fitted coefficient as changes in transmission strength. When the network is latent, time varying, and measured with error, this reading fails: changes in strength and changes in composition can produce the same outcome distribution at a single date, and the population coefficient moves under composition changes alone. The question becomes answerable when outcomes are analyzed jointly with repeated noisy measurements of the network, such as paired reports of bilateral trade flows. For the joint model we establish necessary and sufficient conditions for local identification, estimators of the strength and composition paths, a simultaneous confidence band for the strength path, confidence sets that remain exact under weak identification, breakdown bounds under common reporting bias, and an exactly sized test that detects changes on the observed path and attributes them to strength or to composition. Simulations assess each procedure at its stated boundary. On a mirror-reported trade panel of eighteen economies over 1995 to 2020, the diagnostics flag exactly the crisis years and the composition coordinate attached to European Union membership declines by roughly two thirds. The estimand is predictive dependence, not a causal effect.

==> anc/realdata_pipeline/README.md <==
# Real mirror-trade application — run on your server

Everything here runs in one folder. Suggested location on your machine:

    /home/geopal/Atchison/atchison_realdata/

## 1. Install and unpack

    cd /home/geopal/Atchison
    unzip atchison_realdata.zip          # creates atchison_realdata/
    cd atchison_realdata
    python3 -m pip install --user numpy scipy matplotlib

Python 3.9 or newer. No other dependencies.

## 2. One command

    bash run_all.sh

This does, in order: (0) install deps; (1) validate the whole pipeline
OFFLINE (`app_loader_check.py` builds a synthetic extract in the exact CSV
schema, runs the loader, and verifies the estimates match the direct
pipeline to ~1e-13 — if this passes, the code on your machine is correct);
(2) download raw data; (3) assemble the four loader CSVs; (4) run the
prespecified protocol; (5) draw the figure.

Outputs: `results_real.json` (all estimates, bands, diagnostics,
sensitivity rows) and `fig_real_application.pdf`.

## 3. How the dataset is downloaded

`fetch_data.py` pulls two sources into `raw/`:

- **World Bank real GDP** (indicator NY.GDP.MKTP.KD, annual, 1993–2024)
  from `api.worldbank.org` — keyless and reliable. Outcome = 100 × log
  GDP growth; `xnode` = log 1994 GDP.
- **IMF Direction of Trade Statistics (DOTS)**, annual 1995–2023:
  `TXG_FOB_USD` (exports, FOB, reporter → partner) and `TMG_CIF_USD`
  (imports, CIF, reporter ← partner) via the IMF SDMX endpoint
  `dataservices.imf.org/REST/SDMX_JSON.svc/CompactData/DOT/...`, one
  request per reporter × indicator, rate-limited politely.

For a dyad (importer i, exporter j): `value_fob` is what EXPORTER j
reports about i, `value_cif` is what IMPORTER i reports about j. That
pairing is the paper's mirror double report.

### If the legacy endpoint fails: fetch_dots_v2.py (new IMF API)

The legacy host `dataservices.imf.org` was retired after the IMF's 2025
migration. `fetch_dots_v2.py` targets the new portal
(`api.imf.org/external/sdmx/...`) and DISCOVERS the DOT dataflow, its
dimension order, and its codes at runtime instead of hard-wiring them:

    python3 fetch_dots_v2.py --list    # inspect dimensions + codes first
    python3 fetch_dots_v2.py           # download into raw/dots_raw.csv

If the defaults pick wrong codes, `--list` shows the portal's actual
indicator/country codes and `--ind-x/--ind-m/--flow/--base` override them.
It writes the same neutral raw/dots_raw.csv, so build_csvs.py runs
unchanged afterward.

### If the IMF endpoint fails (manual route)

The IMF migrated its data services in 2024–2025, so the endpoint above
may be retired by the time you run this. In that case download DOTS
yourself from the IMF data portal (https://data.imf.org → Direction of
Trade Statistics → select the 18 economies below as both reporter and
counterpart, indicators "Goods, Value of Exports, FOB" and "Goods, Value
of Imports, CIF", annual 1995–2023 → export CSV), then reshape whatever
the portal gives you into this NEUTRAL five-column file (a few minutes in
any spreadsheet):

    raw/dots_raw.csv
    reporter_iso3,partner_iso3,year,indicator,value
    DEU,FRA,1995,TXG_FOB_USD,52342.1
    FRA,DEU,1995,TMG_CIF_USD,54890.7
    ...

(`value` in the portal's USD units; the scale cancels in logs. Rows with
missing/zero values can simply be omitted.) Then run steps 3–5:

    python3 build_csvs.py
    python3 app_real_comtrade.py flows.csv outcomes.csv xnode.csv chart.csv --json results_real.json
    python3 plot_results.py results_real.json

UN Comtrade is an equivalent alternative source (annual TOTAL-commodity
FOB exports and CIF imports); it needs a free API key from
comtradeapi.un.org, and its output reshapes to the same five columns.

## 4. Prespecified design (declared BEFORE outcomes are examined)

- Panel (N=18): USA CAN MEX BRA GBR FRA DEU ITA ESP NLD BEL SWE CHE POL
  JPN KOR CHN AUS; annual, flows 1995–2023 (T=29), pre-period 1994.
- Chart (q=2, time-invariant, row-centered by the loader):
  psi1 = −log great-circle distance between capitals (computed from
  embedded coordinates, no external file); psi2 = same-EU bloc indicator,
  membership as of 2000, held fixed as a declared basis.
- Support: a pair enters a period only when BOTH mirror reports exist and
  are positive (the availability mask handles the rest).
- Covariance pilots are moment estimates from the extract, refined on
  training folds inside the estimator; override with --sy/--se/--rho.

To change the panel or years, edit PANEL / year constants at the top of
`fetch_data.py` and `build_csvs.py` (keep them identical in both) BEFORE
looking at any outcome results, and note the change as a deviation from
the preregistration list in the paper (Section "What a real deployment
requires").

## 5. Reading the output

`results_real.json` contains: `beta_path`, `band_lo`, `band_hi` (95%
simultaneous), `eta_path`, `plugin_static`, `report_only_beta`, `gamma`
(fold-disagreement studentization), `mirror_disc_mean/sd`, `avail_pct`,
`const_reject` (band-based constancy verdict), and `sens_l1` (common-bias
passthrough l1 rows: multiply by a bias bound delta on the log-report
scale to get worst-case shifts of beta, eta1, eta2; the breakdown value
for any conclusion is margin / l1).

Two honest expectations for this design, stated in the paper: with one
outcome observation per country-year (n_y = 1), per-date information is
thin, so expect a large gamma and wide calibrated bands; the
information-floor diagnostic decides whether Wald bands are licensed or
the score sets should be used, and attribution claims should be
accompanied by the sensitivity numbers. The offline validation
(`app_loader_check.py`) proves the code path; the substantive per-date
sampling and covariance assumptions must be judged against the real
extract, exactly as the manuscript's protocol section says.

## 6. What was tested where

Tested end to end in the development environment (offline): the loader
validation, and the FULL chain `build_csvs.py -> app_real_comtrade.py ->
plot_results.py` on a fabricated `raw/` in the exact schemas above at the
target panel size (N=18, T=29). Not testable from the development
environment: the two live HTTP downloads in `fetch_data.py` (network was
blocked there) — hence the manual route in Section 3.


==> anc/realdata_pipeline/app_loader_check.py <==
"""End-to-end validation of app_real_comtrade.py: write a synthetic extract
in EXACTLY the documented CSV schema, run the loader + protocol, and verify
the loader's estimates agree with the direct pipeline on the same panel."""
import numpy as np, csv, os, tempfile, json
from jointnet2 import *
from common_exp import write_macros
import app_real_comtrade as loader

rng = np.random.default_rng(31)
N, q, T, n_y = 10, 2, 12, 1
partners = dyad_partners(N); Edim = N * (N - 1)
Psi_raw = 1.4 * rng.normal(size=(Edim, q))
Psi = row_center_cols(Psi_raw, N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                    np.random.default_rng(7), n_y=n_y, sy=0.35, sE=0.9, sI=0.9,
                    gamma=(0.2, 0.3, 1.2),
                    designs=(partners, Psi, i_of, j_of))
emask = rng.random((T, Edim)) > 0.06
pn["emask"] = emask

isos = [f"C{k:02d}" for k in range(N)]
pers = [f"P{k:02d}" for k in range(T + 1)]     # P00 = pre-period (lag only)
tmp = tempfile.mkdtemp()
paths = {n: os.path.join(tmp, n) for n in
         ("flows.csv", "outcomes.csv", "xnode.csv", "chart.csv")}

with open(paths["flows.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["period", "importer", "exporter", "value_fob", "value_cif"])
    for t in range(T):
        for e in range(Edim):
            if not emask[t, e]:
                continue
            wcsv.writerow([pers[t + 1], isos[i_of[e]], isos[j_of[e]],
                           repr(float(np.exp(pn["z"][t, e]))),
                           repr(float(np.exp(pn["z"][t, Edim + e])))])
with open(paths["outcomes.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["period", "iso3", "outcome"])
    for k in range(T + 1):
        for c in range(N):
            wcsv.writerow([pers[k], isos[c], repr(float(pn["Y"][k, 0, c]))])
with open(paths["xnode.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["iso3", "xnode"])
    for c in range(N):
        wcsv.writerow([isos[c], repr(float(pn["xnode"][c]))])
with open(paths["chart.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["importer", "exporter", "psi1", "psi2"])
    for e in range(Edim):
        wcsv.writerow([isos[i_of[e]], isos[j_of[e]],
                       repr(float(Psi_raw[e, 0])), repr(float(Psi_raw[e, 1]))])

flow_rows = list(csv.DictReader(open(paths["flows.csv"])))
out_rows = list(csv.DictReader(open(paths["outcomes.csv"])))
xno = {r["iso3"]: float(r["xnode"]) for r in csv.DictReader(open(paths["xnode.csv"]))}
chart_rows = list(csv.DictReader(open(paths["chart.csv"])))
panel_l = loader.build_panel(flow_rows, out_rows, xno, chart_rows,
                             sy=pn["sy"], se=pn["sE"], rho=pn["rho"])

# ---- assembly exactness ---------------------------------------------------
zdiff = np.abs(np.where(np.concatenate([emask, emask], 1),
                        panel_l["z"] - pn["z"], 0)).max()
Ydiff = np.abs(panel_l["Y"] - pn["Y"]).max()
Pdiff = np.abs(panel_l["Psi"] - pn["Psi"]).max()
Mdiff = int((panel_l["emask"] != emask).sum())
print(f"assembly: max|z| {zdiff:.2e}  max|Y| {Ydiff:.2e}  "
      f"max|Psi| {Pdiff:.2e}  mask mismatches {Mdiff}")
assert zdiff < 1e-10 and Ydiff < 1e-12 and Pdiff < 1e-12 and Mdiff == 0

# ---- estimate agreement ---------------------------------------------------
th_d, vb_d, g_d, _ = fit_path_cal(pn, seed=0)
th_l, vb_l, g_l, _ = fit_path_cal(panel_l, seed=0)
bdiff = np.abs(th_d - th_l).max()
vdiff = np.abs(vb_d - vb_l).max()
print(f"estimates: max|theta| {bdiff:.2e}  max|v| {vdiff:.2e}")
assert bdiff < 1e-8 and vdiff < 1e-8

res = loader.run_protocol(panel_l)
print("protocol ran: gamma=%.3f, |disc| mean=%.3f, sens_l1=%s"
      % (res["gamma"], res["mirror_disc_mean"],
         [round(x, 3) for x in res["sens_l1"]]))
import math
def sci(x):
    if x == 0:
        return "0"
    e = int(math.floor(math.log10(abs(x))))
    m = x / 10 ** e
    return f"{m:.1f}\\times10^{{{e}}}"
with open(os.path.join(os.path.dirname(__file__), "results", "loadercheck.tex"), "w") as f:
    f.write("%% auto-generated by app_loader_check.py\n")
    f.write(f"\\newcommand{{\\loaderZerr}}{{{sci(zdiff)}}}\n")
    f.write(f"\\newcommand{{\\loaderTherr}}{{{sci(bdiff)}}}\n")
    f.write(f"\\newcommand{{\\loaderMaskErr}}{{{Mdiff}}}\n")
print("LOADER VALIDATED")


==> anc/realdata_pipeline/app_real_comtrade.py <==
"""Real mirror-trade protocol runner (drop-in for UN Comtrade / IMF DOTS).

USAGE
-----
1) Download bilateral goods flows with BOTH directions reported:
   - Comtrade: exports (FOB) reporter j -> partner i, and imports (CIF)
     reporter i from partner j, quarterly or annual, values in current USD.
   - DOTS: TXG_FOB_USD and TMG_CIF_USD matrices.
2) Assemble a CSV with columns:
     period      (sortable label, e.g. 2015Q3)
     importer    (ISO3 of receiving economy i)
     exporter    (ISO3 of supplying economy j)
     value_fob   (exporter-reported flow, > 0, blank if missing)
     value_cif   (importer-reported flow, > 0, blank if missing)
3) Assemble an outcome CSV with columns: period, iso3, outcome
   (e.g. real GDP growth). It must cover ONE period before the first flow
   period (that period supplies the initial lag) and every flow period.
4) A static covariate CSV: iso3, xnode.
5) The chart CSV: importer, exporter, psi1, psi2, ... (prespecified dyadic
   covariates, e.g. -log distance, RTA indicator, common language).
6) Run:
   python3 app_real_comtrade.py flows.csv outcomes.csv xnode.csv chart.csv \
       [--sy S] [--se S] [--rho R] [--json out.json]

The runner enforces the prespecified protocol of the paper: complete-case
support masks, row-centered chart, receiver/supplier bias columns, mirror
discrepancy diagnostics, the information-floor diagnostic, the calibrated
joint fit with its simultaneous band, the static plug-in and propagated
report-only comparators, and the common-bias passthrough sensitivity with
breakdown value. It never simulates data; it refuses files that do not
satisfy the mirror-pair schema. Covariance pilots default to moment
estimates from the extract and are refined on training folds inside the
estimator; --sy/--se/--rho override the pilots.

Validated end to end: app_loader_check.py writes a synthetic extract in
exactly this schema, runs this loader, and verifies the loader's estimates
agree with the direct pipeline on the same panel to machine precision.
"""
import sys, os, csv, json, argparse
import numpy as np


def build_panel(flow_rows, out_rows, xno, chart_rows, sy=None, se=None,
                rho=None):
    from jointnet2 import dyad_partners, row_center_cols
    fper = sorted({r["period"] for r in flow_rows})
    oper = sorted({r["period"] for r in out_rows})
    if len(oper) < len(fper) + 1 or oper[-len(fper):] != fper:
        raise SystemExit("outcomes.csv must cover one pre-period plus every "
                         "flow period (lag alignment).")
    isos = sorted({r["importer"] for r in flow_rows}
                  | {r["exporter"] for r in flow_rows})
    for i in isos:
        if i not in xno:
            raise SystemExit(f"xnode.csv missing iso3 {i}")
    N, T = len(isos), len(fper)
    idx = {c: k for k, c in enumerate(isos)}
    partners = dyad_partners(N)
    i_of = np.repeat(np.arange(N), N - 1)
    j_of = partners.reshape(-1)
    Edim = N * (N - 1)
    e_index = {}
    for e in range(Edim):
        e_index[(int(i_of[e]), int(j_of[e]))] = e
    # chart ------------------------------------------------------------
    qcols = [c for c in chart_rows[0].keys() if c.startswith("psi")]
    q = len(qcols)
    Psi_raw = np.full((Edim, q), np.nan)
    for r in chart_rows:
        e = e_index.get((idx.get(r["importer"], -1), idx.get(r["exporter"], -1)))
        if e is not None:
            Psi_raw[e] = [float(r[c]) for c in qcols]
    if np.isnan(Psi_raw).any():
        raise SystemExit("chart.csv does not cover every ordered pair.")
    Psi = row_center_cols(Psi_raw, N)
    # flows -> mirror report matrix + availability mask ------------------
    z = np.full((T, 2 * Edim), np.nan)
    for r in flow_rows:
        t = fper.index(r["period"])
        e = e_index.get((idx[r["importer"]], idx[r["exporter"]]))
        if e is None:
            continue
        vf, vc = r.get("value_fob", ""), r.get("value_cif", "")
        if vf not in ("", None):
            z[t, e] = np.log(float(vf))
        if vc not in ("", None):
            z[t, Edim + e] = np.log(float(vc))
    emask = ~(np.isnan(z[:, :Edim]) | np.isnan(z[:, Edim:]))
    z = np.where(np.concatenate([emask, emask], axis=1), z, 0.0)
    # outcomes (n_y = 1 per period) --------------------------------------
    om = {(r["period"], r["iso3"]): float(r["outcome"]) for r in out_rows}
    Y = np.zeros((T + 1, 1, N))
    for k, per in enumerate([oper[-len(fper) - 1]] + fper):
        for c in isos:
            if (per, c) not in om:
                raise SystemExit(f"outcomes.csv missing ({per}, {c})")
            Y[k, 0, idx[c]] = om[(per, c)]
    ylags = [Y[t, 0] for t in range(T)]
    xnode = np.array([xno[c] for c in isos])
    # covariance pilots (refined on training folds inside the estimator) --
    disc = np.where(emask, z[:, :Edim] - z[:, Edim:], np.nan)
    disc_dm = disc - np.nanmean(disc, axis=0, keepdims=True)
    se_pilot = float(np.sqrt(max(np.nanvar(disc_dm) / 2.0, 1e-4)))
    dy = Y[1:, 0] - Y[:-1, 0]
    sy_pilot = float(max(np.std(dy) / np.sqrt(2.0), 1e-4))
    panel = dict(Y=Y, z=z, partners=partners, Psi=Psi, i_of=i_of, j_of=j_of,
                 ylags=ylags, N=N, q=q, T=T, n_y=1,
                 sy=sy if sy else sy_pilot,
                 sE=se if se else se_pilot, sI=se if se else se_pilot,
                 rho=rho if rho is not None else 0.3,
                 xnode=xnode, emask=emask, isos=isos, periods=fper)
    return panel


def run_protocol(panel, alpha=0.05, procs=1):
    from jointnet2 import (fit_path_cal, band, report_only_path, plugin_paths,
                           sidak_crit, report_nuisance_matrix, pair_whitener,
                           whiten_pairs_matrix, whiten_reports, exposure_jac)
    from scipy.stats import norm
    N, q, T, Edim = panel["N"], panel["q"], panel["T"], panel["N"] * (panel["N"] - 1)
    out = {}
    disc = np.where(panel["emask"], panel["z"][:, :Edim] - panel["z"][:, Edim:],
                    np.nan)
    out["mirror_disc_mean"] = float(np.nanmean(np.abs(disc)))
    out["mirror_disc_sd"] = float(np.nanstd(disc))
    out["avail_pct"] = float(100 * panel["emask"].mean())
    from parfit import fit_path_cal_par
    th, vb, gamma, safes, lams = fit_path_cal_par(panel, seed=0,
                                                  procs=max(1, procs))
    lo, hi = band(th, vb, alpha)
    out["beta_path"] = th[:, 0].tolist()
    out["eta_path"] = th[:, 1:].tolist()
    out["band_lo"], out["band_hi"] = lo.tolist(), hi.tolist()
    out["gamma"] = float(gamma)
    out["const_reject"] = bool(lo.max() > hi.min())
    pl = plugin_paths(panel, window=min(8, T // 3),
                      modes=("static", "concurrent"))
    out["plugin_static"] = pl["static"][0].tolist()
    br, er, se_n, se_p, er_se = report_only_path(panel, seed=0,
                                                 return_eta_se=True)
    out["report_only_beta"] = br.tolist()
    out["eta_report_gls"] = er.tolist()      # exact closed-form pilot,
                                             # stable at every date
    out["eta_gls_se"] = er_se.tolist()
    # reporter-cycle specification test (additive receiver/supplier design;
    # covariance scale from the extract's pilot, so p-values are calibrated
    # diagnostics rather than exact)
    from scipy.stats import chi2 as _chi2
    i_of, j_of = panel["i_of"], panel["j_of"]
    pvals = []
    for t in range(T):
        av = np.where(panel["emask"][t])[0]
        dv = (panel["z"][t, :Edim] - panel["z"][t, Edim:])[av]
        Gd = np.zeros((len(av), 2 * N + 1))
        for a_i, e in enumerate(av):
            Gd[a_i, j_of[e]] = 1.0
            Gd[a_i, N + i_of[e]] = -1.0
        Gd[:, 2 * N] = 1.0
        s2d = 2 * panel["sE"] ** 2 * (1 - panel["rho"])
        Ld = dv / np.sqrt(s2d); Gw = Gd / np.sqrt(s2d)
        Uu2, ss2, _ = np.linalg.svd(Gw, full_matrices=False)
        Qd = Uu2[:, ss2 > 1e-9 * ss2.max()]
        residd = Ld - Qd @ (Qd.T @ Ld)
        dfd = len(av) - Qd.shape[1]
        pvals.append(float(1 - _chi2.cdf(float(residd @ residd), dfd)))
    out["cycle_pvals"] = pvals
    out["cycle_pass_pct"] = float(100 * np.mean(np.array(pvals) > 0.05))
    # prespecified composition-decline contrast: mean of first five periods
    # minus mean of last five, per eta coordinate, with GLS standard errors
    # (independence across periods is approximate) and the common-bias
    # breakdown value delta* = max(margin,0)/(2*l1) using the window-doubled
    # passthrough bound
    k5 = min(5, T // 2)
    dec = er[:k5].mean(axis=0) - er[-k5:].mean(axis=0)
    dec_se = np.sqrt((er_se[:k5] ** 2).mean(axis=0) / k5
                     + (er_se[-k5:] ** 2).mean(axis=0) / k5)
    out["eta_decline"] = dec.tolist()
    out["eta_decline_se"] = dec_se.tolist()
    out["safes"] = [bool(x) for x in safes]  # safe-inverse fallback dates
    out["lam_min_scaled"] = lams.tolist()    # information-floor diagnostic
    out["periods"] = list(panel.get("periods", range(1, T + 1)))
    # common-bias passthrough sensitivity ---------------------------------
    a_w, b_w = pair_whitener(panel["sE"] ** 2, panel["rho"])
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    LU = whiten_pairs_matrix(U, a_w, b_w, Edim)
    Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
    Qu = Uu[:, ss > 1e-9 * ss.max()]
    LAPsi = whiten_pairs_matrix(np.vstack([panel["Psi"], panel["Psi"]]),
                                a_w, b_w, Edim)
    Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
    tmid = T // 2
    ylag = panel["ylags"][tmid]
    X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
    Qx, _ = np.linalg.qr(X / panel["sy"])
    eta_mid = th[tmid, 1:]
    W0, g0, G0 = exposure_jac(eta_mid, panel["Psi"], N, panel["partners"], ylag)
    rvec = (g0 / panel["sy"]) - Qx @ (Qx.T @ (g0 / panel["sy"]))
    Hm = (G0 / panel["sy"]) - Qx @ (Qx.T @ (G0 / panel["sy"]))
    b0 = th[tmid, 0]
    d = 1 + q
    Ic = np.zeros((d, d))
    Ic[0, 0] = rvec @ rvec
    Ic[0, 1:] = b0 * (rvec @ Hm); Ic[1:, 0] = Ic[0, 1:]
    Ic[1:, 1:] = b0 ** 2 * (Hm.T @ Hm) + Qmat.T @ Qmat
    Rz_c = np.zeros((d, Edim))
    for e in range(Edim):
        c2 = np.zeros(2 * Edim); c2[e] = 1.0; c2[Edim + e] = 1.0
        Lc = whiten_reports(c2, a_w, b_w, Edim)
        Rz_c[1:, e] = Qmat.T @ (Lc - Qu @ (Qu.T @ Lc))
    Lam = np.linalg.solve(Ic, Rz_c)
    out["sens_l1"] = np.abs(Lam).sum(axis=1).tolist()
    l1 = np.abs(Lam).sum(axis=1)[1:]
    margin = np.abs(np.array(out["eta_decline"])) \
        - 1.96 * np.array(out["eta_decline_se"])
    out["delta_star_eta"] = (np.maximum(margin, 0)
                             / (2 * np.maximum(l1, 1e-12))).tolist()
    return out


def main(argv):
    ap = argparse.ArgumentParser()
    ap.add_argument("csvs", nargs=4)
    ap.add_argument("--sy", type=float); ap.add_argument("--se", type=float)
    ap.add_argument("--rho", type=float)
    ap.add_argument("--json", default=None)
    ap.add_argument("--procs", type=int, default=1,
                    help="worker processes for the per-date fit")
    args = ap.parse_args(argv[1:])
    for p in args.csvs:
        if not os.path.exists(p):
            print(f"ERROR: missing input file {p}. This runner uses only real")
            print("user-supplied extracts; it will not simulate data.")
            return 2
    flow_rows = list(csv.DictReader(open(args.csvs[0])))
    out_rows = list(csv.DictReader(open(args.csvs[1])))
    xno = {r["iso3"]: float(r["xnode"]) for r in csv.DictReader(open(args.csvs[2]))}
    chart_rows = list(csv.DictReader(open(args.csvs[3])))
    panel = build_panel(flow_rows, out_rows, xno, chart_rows,
                        sy=args.sy, se=args.se, rho=args.rho)
    print(f"panel: N={panel['N']} T={panel['T']} q={panel['q']} "
          f"available pairs {100 * panel['emask'].mean():.1f}%")
    res = run_protocol(panel, procs=args.procs)
    print(f"mirror |disc| mean {res['mirror_disc_mean']:.3f} "
          f"(sd {res['mirror_disc_sd']:.3f}); gamma={res['gamma']:.3f}; "
          f"constancy reject={res['const_reject']}")
    if args.json:
        json.dump(res, open(args.json, "w"), indent=1)
        print("wrote", args.json)
    return 0


if __name__ == "__main__":
    raise SystemExit(main(sys.argv))


==> anc/realdata_pipeline/build_csvs.py <==
"""Assemble the four loader CSVs from the raw downloads.

Inputs  : raw/dots_raw.csv  (reporter_iso3, partner_iso3, year, indicator,
                             value; indicator in {TXG_FOB_USD, TMG_CIF_USD})
          raw/wb_gdp.csv    (iso3, year, gdp_const_usd)
Outputs : flows.csv outcomes.csv xnode.csv chart.csv  (the schema of
          app_real_comtrade.py)

Prespecified design choices (state them BEFORE looking at outcomes):
  - Panel: the economies below, annual, flows 1995-2023, outcome = log real
    GDP growth, pre-period 1994.
  - Dyad (i importer, j exporter):
      value_fob = TXG_FOB_USD reported by the EXPORTER j with partner i
      value_cif = TMG_CIF_USD reported by the IMPORTER i with partner j
    A pair enters only when BOTH mirror reports exist and are positive
    (the loader also enforces this).
  - Chart (q = 2, time-invariant, row-centered by the loader):
      psi1 = -log great-circle distance between capitals
      psi2 = same-EU-bloc indicator, membership as of 2000 (prespecified,
             held fixed; the chart is a declared basis, not a law)
  - xnode = log real GDP in 1994 (initial size, static covariate).

Options:
  --dots-csv PATH   use a manually produced neutral CSV instead of
                    raw/dots_raw.csv (see README manual route)
  --min-years K     drop economies with fewer than K years of GDP (default
                    full coverage required; the script reports and stops if
                    coverage is incomplete so you can shrink the panel
                    deliberately instead of silently).
"""
import argparse, csv, math, os, sys
from collections import defaultdict

PANEL = ["USA", "CAN", "MEX", "BRA", "GBR", "FRA", "DEU", "ITA", "ESP",
         "NLD", "BEL", "SWE", "CHE", "POL", "JPN", "KOR", "CHN", "AUS"]
EU2000 = {"GBR", "FRA", "DEU", "ITA", "ESP", "NLD", "BEL", "SWE"}
CAPITAL = {  # capital latitude, longitude (degrees)
    "USA": (38.895, -77.037), "CAN": (45.421, -75.697),
    "MEX": (19.433, -99.133), "BRA": (-15.794, -47.883),
    "GBR": (51.507, -0.128), "FRA": (48.857, 2.352),
    "DEU": (52.520, 13.405), "ITA": (41.893, 12.483),
    "ESP": (40.417, -3.703), "NLD": (52.370, 4.895),
    "BEL": (50.850, 4.352), "SWE": (59.329, 18.069),
    "CHE": (46.948, 7.447), "POL": (52.230, 21.011),
    "JPN": (35.677, 139.744), "KOR": (37.566, 126.978),
    "CHN": (39.904, 116.407), "AUS": (-35.281, 149.128),
}
FLOW_Y0, FLOW_Y1 = 1995, 2023
PRE_YEAR = 1994


def gcdist_km(a, b):
    (la1, lo1), (la2, lo2) = a, b
    p = math.pi / 180.0
    x = (math.sin(p * (la2 - la1) / 2) ** 2
         + math.cos(p * la1) * math.cos(p * la2)
         * math.sin(p * (lo2 - lo1) / 2) ** 2)
    return 2 * 6371.0 * math.asin(min(1.0, math.sqrt(x)))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--dots-csv", default=os.path.join("raw", "dots_raw.csv"))
    ap.add_argument("--wb-csv", default=os.path.join("raw", "wb_gdp.csv"))
    a = ap.parse_args()

    # ---- GDP -> outcomes (log growth) + xnode --------------------------
    gdp = {}
    with open(a.wb_csv) as f:
        for r in csv.DictReader(f):
            gdp[(r["iso3"], int(r["year"]))] = float(r["gdp_const_usd"])
    need_years = list(range(PRE_YEAR - 1, FLOW_Y1 + 1))
    bad = [c for c in PANEL
           if any((c, y) not in gdp for y in need_years)]
    if bad:
        print("Incomplete GDP coverage for:", bad)
        print("Either extend raw/wb_gdp.csv or remove these economies from "
              "PANEL in this script AND in fetch_data.py, then rerun.")
        sys.exit(2)
    with open("outcomes.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["period", "iso3", "outcome"])
        for y in range(PRE_YEAR, FLOW_Y1 + 1):
            for c in PANEL:
                g = math.log(gdp[(c, y)]) - math.log(gdp[(c, y - 1)])
                w.writerow([f"{y}", c, repr(100.0 * g)])
    with open("xnode.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["iso3", "xnode"])
        for c in PANEL:
            w.writerow([c, repr(math.log(gdp[(c, PRE_YEAR)]))])
    print(f"outcomes.csv ({PRE_YEAR}-{FLOW_Y1}, pre-period {PRE_YEAR}) and "
          f"xnode.csv written")

    # ---- DOTS -> flows -------------------------------------------------
    tx = {}
    tm = {}
    with open(a.dots_csv) as f:
        for r in csv.DictReader(f):
            key = (r["reporter_iso3"], r["partner_iso3"], int(r["year"]))
            v = float(r["value"])
            if v <= 0:
                continue
            if r["indicator"] == "TXG_FOB_USD":
                tx[key] = v
            elif r["indicator"] == "TMG_CIF_USD":
                tm[key] = v
    n_pairs = 0
    n_full = 0
    with open("flows.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["period", "importer", "exporter", "value_fob",
                    "value_cif"])
        for y in range(FLOW_Y0, FLOW_Y1 + 1):
            for i in PANEL:            # importer (receiving row)
                for j in PANEL:        # exporter (supplier)
                    if i == j:
                        continue
                    fob = tx.get((j, i, y))   # exporter j reports to i
                    cif = tm.get((i, j, y))   # importer i reports from j
                    if fob is None and cif is None:
                        continue
                    n_pairs += 1
                    if fob is not None and cif is not None:
                        n_full += 1
                    w.writerow([f"{y}", i, j,
                                repr(fob) if fob is not None else "",
                                repr(cif) if cif is not None else ""])
    print(f"flows.csv written: {n_pairs} dyad-years with a report, "
          f"{n_full} with BOTH mirror reports "
          f"({100.0 * n_full / max(n_pairs, 1):.1f}% paired)")
    if n_full < 0.5 * n_pairs:
        print("WARNING: low paired coverage; check the DOTS extract.")

    # ---- chart ---------------------------------------------------------
    with open("chart.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["importer", "exporter", "psi1", "psi2"])
        for i in PANEL:
            for j in PANEL:
                if i == j:
                    continue
                d = gcdist_km(CAPITAL[i], CAPITAL[j])
                psi1 = -math.log(max(d, 1.0))
                psi2 = 1.0 if (i in EU2000 and j in EU2000) else 0.0
                w.writerow([i, j, repr(psi1), repr(psi2)])
    print("chart.csv written (psi1 = -log capital distance, "
          "psi2 = same-EU-2000 bloc)")
    print("\nNow run:\n  python3 app_real_comtrade.py flows.csv outcomes.csv "
          "xnode.csv chart.csv --json results_real.json")


if __name__ == "__main__":
    main()


==> anc/realdata_pipeline/common_exp.py <==
"""Shared config + LaTeX-macro emission for all experiments."""
import numpy as np, os, json

RESULTS = os.path.join(os.path.dirname(__file__), "results")
FIGS = os.path.join(os.path.dirname(__file__), "results")
os.makedirs(RESULTS, exist_ok=True)
os.makedirs(FIGS, exist_ok=True)

# Okabe-Ito (validated): blue, vermillion, green, sky
COL = dict(blue="#0072B2", verm="#D55E00", green="#009E73", sky="#56B4E9",
           ink="#1a1a1a", grey="#8a8a8a")


def texnum(x, nd=3):
    if isinstance(x, (int, np.integer)):
        return str(int(x))
    return f"{x:.{nd}f}"


def write_macros(name, macros):
    """macros: dict name -> (value, ndigits). Writes results/<name>.tex."""
    path = os.path.join(RESULTS, f"{name}.tex")
    with open(path, "w") as f:
        f.write(f"% auto-generated by {name}.py -- do not edit\n")
        for k, v in macros.items():
            if isinstance(v, tuple):
                val, nd = v
            else:
                val, nd = v, 3
            f.write(f"\\newcommand{{\\{k}}}{{{texnum(val, nd)}}}\n")
    print("wrote", path)


def save_json(name, obj):
    path = os.path.join(RESULTS, f"{name}.json")
    with open(path, "w") as f:
        json.dump(obj, f, indent=1, default=float)
    print("wrote", path)


def mcse_prop(p, R):
    return float(np.sqrt(max(p * (1 - p), 1e-12) / R))


def paper_style():
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        "font.size": 8.5, "axes.titlesize": 9, "axes.labelsize": 8.5,
        "legend.fontsize": 7.5, "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
        "axes.spines.top": False, "axes.spines.right": False,
        "axes.linewidth": 0.7, "xtick.major.width": 0.7, "ytick.major.width": 0.7,
        "lines.linewidth": 1.4, "figure.dpi": 200,
        "font.family": "serif", "mathtext.fontset": "cm",
        "axes.grid": True, "grid.linewidth": 0.4, "grid.alpha": 0.25,
    })
    return plt


==> anc/realdata_pipeline/fetch_data.py <==
"""Download the raw data for the real mirror-trade application.

Two sources, both saved as neutral CSVs in ./raw/ :

  1. IMF Direction of Trade Statistics (DOTS), annual:
       TXG_FOB_USD  = exports, free on board, reporter -> partner
       TMG_CIF_USD  = imports, cost-insurance-freight, reporter <- partner
     -> raw/dots_raw.csv  (reporter_iso3, partner_iso3, year, indicator, value)

  2. World Bank real GDP (constant 2015 USD, NY.GDP.MKTP.KD), annual,
     keyless -> raw/wb_gdp.csv (iso3, year, gdp_const_usd)

USAGE
  python3 fetch_data.py                 # both sources, default panel/years
  python3 fetch_data.py --skip-dots     # only World Bank (if you fetched
                                        # DOTS manually; see README)

If the IMF API endpoint fails (the IMF migrated its data services in
2024-2025 and endpoints change), the script tells you and you use the
manual route in README.md: any export from the IMF data portal reshaped to
the five neutral columns above works. Nothing downstream depends on WHICH
route produced raw/dots_raw.csv.
"""
import argparse, csv, json, os, sys, time
import urllib.request

PANEL = ["USA", "CAN", "MEX", "BRA", "GBR", "FRA", "DEU", "ITA", "ESP",
         "NLD", "BEL", "SWE", "CHE", "POL", "JPN", "KOR", "CHN", "AUS"]
ISO2 = dict(USA="US", CAN="CA", MEX="MX", BRA="BR", GBR="GB", FRA="FR",
            DEU="DE", ITA="IT", ESP="ES", NLD="NL", BEL="BE", SWE="SE",
            CHE="CH", POL="PL", JPN="JP", KOR="KR", CHN="CN", AUS="AU")
ISO2R = {v: k for k, v in ISO2.items()}
Y0, Y1 = 1993, 2024          # GDP from 1993 (growth needs a lag);
FLOW_Y0, FLOW_Y1 = 1995, 2023  # flows 1995-2023

IMF_BASE = "https://dataservices.imf.org/REST/SDMX_JSON.svc/CompactData/DOT/"


def http_json(url, tries=3, pause=1.5):
    for k in range(tries):
        try:
            req = urllib.request.Request(url, headers={"User-Agent":
                                                       "research-script"})
            with urllib.request.urlopen(req, timeout=60) as r:
                return json.loads(r.read().decode())
        except Exception as e:
            if k == tries - 1:
                raise
            time.sleep(pause * (k + 1))


def fetch_wb(outdir):
    rows = []
    codes = ";".join(PANEL)
    url = (f"https://api.worldbank.org/v2/country/{codes}/indicator/"
           f"NY.GDP.MKTP.KD?format=json&per_page=20000&date={Y0}:{Y1}")
    data = http_json(url)
    if not isinstance(data, list) or len(data) < 2 or data[1] is None:
        raise SystemExit(f"unexpected World Bank response: {str(data)[:200]}")
    for obs in data[1]:
        if obs["value"] is None:
            continue
        rows.append((obs["countryiso3code"], int(obs["date"]),
                     float(obs["value"])))
    with open(os.path.join(outdir, "wb_gdp.csv"), "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["iso3", "year", "gdp_const_usd"])
        for r in sorted(rows):
            w.writerow(r)
    print(f"World Bank: {len(rows)} country-years -> raw/wb_gdp.csv")
    missing = [c for c in PANEL
               if not any(r[0] == c for r in rows)]
    if missing:
        print("WARNING: no GDP for", missing)


def parse_imf_series(payload):
    """CompactData -> list of (reporter2, partner2, indicator, year, value)."""
    out = []
    try:
        ds = payload["CompactData"]["DataSet"]
        series = ds.get("Series", [])
        if isinstance(series, dict):
            series = [series]
        for s in series:
            rep = s.get("@REF_AREA")
            par = s.get("@COUNTERPART_AREA")
            ind = s.get("@INDICATOR")
            obs = s.get("Obs", [])
            if isinstance(obs, dict):
                obs = [obs]
            for o in obs:
                per = o.get("@TIME_PERIOD")
                val = o.get("@OBS_VALUE")
                if per is None or val in (None, ""):
                    continue
                out.append((rep, par, ind, int(str(per)[:4]), float(val)))
    except (KeyError, TypeError):
        pass
    return out


def fetch_dots(outdir):
    rows = []
    partners = "+".join(ISO2[c] for c in PANEL)
    n_req = 0
    for ind in ("TXG_FOB_USD", "TMG_CIF_USD"):
        for rep3 in PANEL:
            rep2 = ISO2[rep3]
            url = (f"{IMF_BASE}A.{rep2}.{ind}.{partners}"
                   f"?startPeriod={FLOW_Y0}&endPeriod={FLOW_Y1}")
            try:
                payload = http_json(url)
            except Exception as e:
                print(f"\nIMF API request failed ({e}).")
                print("The IMF migrated its data services; if this endpoint "
                      "is retired, use the MANUAL route in README.md and "
                      "produce raw/dots_raw.csv yourself, then rerun "
                      "build_csvs.py.")
                return False
            got = parse_imf_series(payload)
            for rep2_, par2, ind_, yr, val in got:
                r3 = ISO2R.get(rep2_)
                p3 = ISO2R.get(par2)
                if r3 and p3 and r3 != p3:
                    rows.append((r3, p3, yr, ind_, val))
            n_req += 1
            print(f"  DOTS {ind} reporter {rep3}: "
                  f"{len(got)} obs (request {n_req})", flush=True)
            time.sleep(0.7)          # stay under the API rate limit
    with open(os.path.join(outdir, "dots_raw.csv"), "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["reporter_iso3", "partner_iso3", "year", "indicator",
                    "value"])
        for r in sorted(rows):
            w.writerow(r)
    print(f"DOTS: {len(rows)} reporter-partner-years -> raw/dots_raw.csv")
    return True


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--skip-dots", action="store_true")
    ap.add_argument("--skip-wb", action="store_true")
    a = ap.parse_args()
    os.makedirs("raw", exist_ok=True)
    if not a.skip_wb:
        fetch_wb("raw")
    if not a.skip_dots:
        ok = fetch_dots("raw")
        if not ok:
            sys.exit(3)
    print("fetch complete")


==> anc/realdata_pipeline/fetch_dots_v2.py <==
"""DOTS downloader for the NEW IMF Data API (api.imf.org), replacing the
retired dataservices.imf.org endpoint used by fetch_data.py.

The IMF migrated its data services in 2025; the new portal serves SDMX 2.1
and SDMX 3.0 REST APIs under https://api.imf.org/external/sdmx/. Because
dataset ids, agency ids, and dimension orders can differ from the legacy
service, this script DISCOVERS them at runtime instead of hard-wiring
them: it fetches the DOT dataflow definition, reads the data-structure
dimension order, then builds the data queries accordingly.

USAGE
  python3 fetch_dots_v2.py --list          # show DOT dimensions + indicator
                                           # codes the portal actually uses
  python3 fetch_dots_v2.py                 # download into raw/dots_raw.csv
  python3 fetch_dots_v2.py --ind-x CODE --ind-m CODE
                                           # override indicator codes if the
                                           # defaults are not found (--list
                                           # shows what is available)
  python3 fetch_dots_v2.py --flow IMF.STA,DOT,+   # override discovery

Output schema (same neutral file build_csvs.py expects):
  raw/dots_raw.csv: reporter_iso3,partner_iso3,year,indicator,value
with indicator written as TXG_FOB_USD / TMG_CIF_USD regardless of the
portal's internal code, so build_csvs.py runs unchanged.

If everything here fails, the manual route in README.md still works.
"""
import argparse, csv, os, sys, time
import urllib.request
import xml.etree.ElementTree as ET

BASES = ["https://api.imf.org/external/sdmx/2.1"]
PANEL = ["USA", "CAN", "MEX", "BRA", "GBR", "FRA", "DEU", "ITA", "ESP",
         "NLD", "BEL", "SWE", "CHE", "POL", "JPN", "KOR", "CHN", "AUS"]
ISO2 = dict(USA="US", CAN="CA", MEX="MX", BRA="BR", GBR="GB", FRA="FR",
            DEU="DE", ITA="IT", ESP="ES", NLD="NL", BEL="BE", SWE="SE",
            CHE="CH", POL="PL", JPN="JP", KOR="KR", CHN="CN", AUS="AU")
ISO2R = {v: k for k, v in ISO2.items()}
Y0, Y1 = 1995, 2023
# candidate indicator codes for exports FOB / imports CIF, tried in order
X_CANDS = ["TXG_FOB_USD", "XG_FOB_USD", "TXG_FOB"]
M_CANDS = ["TMG_CIF_USD", "MG_CIF_USD", "TMG_CIF"]


def get(url, accept="application/xml", tries=3):
    for k in range(tries):
        try:
            req = urllib.request.Request(url, headers={
                "User-Agent": "research-script (mirror-trade replication)",
                "Accept": accept})
            with urllib.request.urlopen(req, timeout=90) as r:
                return r.read().decode("utf-8", "replace")
        except Exception as e:
            if k == tries - 1:
                raise
            time.sleep(1.5 * (k + 1))


def local(tag):
    return tag.split("}")[-1]


def find_all(root, name):
    return [e for e in root.iter() if local(e.tag) == name]


def discover(base):
    """Find the DOT dataflow (agency, version, DSD ref) and its dimension
    order. Returns dict or raises with a diagnostic."""
    url = f"{base}/dataflow/all/DOT/latest?references=datastructure"
    txt = get(url)
    root = ET.fromstring(txt)
    flows = [e for e in find_all(root, "Dataflow")
             if e.get("id", "").upper() == "DOT"]
    if not flows:
        raise RuntimeError(f"no DOT dataflow at {url}; response head: "
                           f"{txt[:300]}")
    fl = flows[0]
    agency, ver = fl.get("agencyID"), fl.get("version", "1.0")
    dims, indicator_dim, codelists = [], None, {}
    dsds = find_all(root, "DataStructure")
    if dsds:
        for dim in find_all(dsds[0], "Dimension"):
            did = dim.get("id")
            if did:
                dims.append((did, int(dim.get("position", len(dims) + 1))))
        for tdim in find_all(dsds[0], "TimeDimension"):
            pass                         # time is not part of the key
        dims = [d for d, _ in sorted(dims, key=lambda x: x[1])]
    for cl in find_all(root, "Codelist"):
        cid = cl.get("id", "")
        codes = [c.get("id") for c in find_all(cl, "Code")]
        codelists[cid] = codes
    for d in dims:
        if "INDICATOR" in d.upper() or d.upper() in ("SERIES", "MEASURE"):
            indicator_dim = d
    return dict(base=base, agency=agency, version=ver, dims=dims,
                indicator_dim=indicator_dim, codelists=codelists)


def role_of(dim):
    u = dim.upper()
    if "FREQ" in u:
        return "freq"
    if "COUNTERPART" in u or "PARTNER" in u:
        return "partner"
    if u in ("REF_AREA", "COUNTRY", "REPORTER", "JURISDICTION", "AREA"):
        return "reporter"
    if "INDICATOR" in u or u in ("SERIES", "MEASURE"):
        return "indicator"
    return "other"


def code_for(iso3, codespace):
    """Return the country code the portal uses (ISO3 vs legacy ISO2)."""
    if codespace == "iso2":
        return ISO2[iso3]
    return iso3


def detect_codespace(info):
    for cid, codes in info["codelists"].items():
        cs = set(codes or [])
        if "USA" in cs:
            return "iso3"
        if "US" in cs and "USA" not in cs:
            return "iso2"
    return "iso3"


def norm_country(code):
    if code in ISO2R:
        return ISO2R[code]
    return code


def pick_indicator(info, cands, override):
    if override:
        return override
    all_codes = set()
    for codes in info["codelists"].values():
        all_codes.update(codes or [])
    for c in cands:
        if not all_codes or c in all_codes:
            return c
    return cands[0]


def parse_data(txt, dim_roles):
    """Tolerant SDMX-ML parser: handles structure-specific (attributes on
    Series/Obs) and generic (SeriesKey/Value) layouts."""
    root = ET.fromstring(txt)
    rows = []
    for se in [e for e in root.iter() if local(e.tag) == "Series"]:
        keyvals = dict(se.attrib)
        for kv in [e for e in se.iter() if local(e.tag) == "Value"]:
            if kv.get("id"):
                keyvals[kv.get("id")] = kv.get("value")
        rep = par = None
        for d, role in dim_roles.items():
            if d in keyvals:
                if role == "reporter":
                    rep = norm_country(keyvals[d])
                elif role == "partner":
                    par = norm_country(keyvals[d])
        for ob in [e for e in se.iter() if local(e.tag) == "Obs"]:
            per = ob.get("TIME_PERIOD")
            val = ob.get("OBS_VALUE")
            if per is None:
                td = [e for e in ob.iter() if local(e.tag) == "ObsDimension"]
                if td:
                    per = td[0].get("value")
            if val is None:
                tv = [e for e in ob.iter() if local(e.tag) == "ObsValue"]
                if tv:
                    val = tv[0].get("value")
            if rep and par and per and val not in (None, "", "NaN"):
                try:
                    rows.append((rep, par, int(str(per)[:4]), float(val)))
                except ValueError:
                    pass
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--list", action="store_true",
                    help="print discovered dimensions and codes, then exit")
    ap.add_argument("--flow", default=None,
                    help="override 'AGENCY,DOT,VERSION' if discovery fails")
    ap.add_argument("--base", default=None, help="override API base URL")
    ap.add_argument("--ind-x", default=None, help="exports-FOB code override")
    ap.add_argument("--ind-m", default=None, help="imports-CIF code override")
    a = ap.parse_args()
    bases = [a.base] if a.base else BASES

    info = None
    err = []
    for base in bases:
        try:
            info = discover(base)
            break
        except Exception as e:
            err.append(f"  {base}: {e}")
    if info is None and not a.flow:
        print("Could not discover the DOT dataflow on the new IMF API:")
        print("\n".join(err))
        print("\nIf you can see DOT in a browser at https://data.imf.org/dot,")
        print("open https://portal.api.imf.org/apis for the current path and")
        print("rerun with --base/--flow, or use the manual README route.")
        sys.exit(3)

    if info is None:
        agency, _, ver = (a.flow.split(",") + ["+"])[:3]
        info = dict(base=bases[0], agency=agency, version=ver,
                    dims=["FREQ", "COUNTRY", "INDICATOR",
                          "COUNTERPART_COUNTRY"],
                    indicator_dim="INDICATOR", codelists={})
    dim_roles = {d: role_of(d) for d in info["dims"]}
    print(f"DOT dataflow: agency={info['agency']} version={info['version']}")
    print(f"dimension order: {info['dims']}  roles: {dim_roles}")
    if a.list:
        for cid, codes in info["codelists"].items():
            head = ", ".join((codes or [])[:25])
            print(f"codelist {cid} ({len(codes or [])} codes): {head} ...")
        return

    codespace = detect_codespace(info)
    ind_x = pick_indicator(info, X_CANDS, a.ind_x)
    ind_m = pick_indicator(info, M_CANDS, a.ind_m)
    print(f"country codespace: {codespace}; indicators: {ind_x} / {ind_m}")

    flow = f"{info['agency']},DOT,{info['version']}"
    partners_all = "+".join(code_for(c, codespace) for c in PANEL)
    os.makedirs("raw", exist_ok=True)
    rows_out = []
    n_req = 0
    for label, ind in (("TXG_FOB_USD", ind_x), ("TMG_CIF_USD", ind_m)):
        for rep3 in PANEL:
            key_parts = []
            for d in info["dims"]:
                r = dim_roles[d]
                if r == "freq":
                    key_parts.append("A")
                elif r == "reporter":
                    key_parts.append(code_for(rep3, codespace))
                elif r == "partner":
                    key_parts.append(partners_all)
                elif r == "indicator":
                    key_parts.append(ind)
                else:
                    key_parts.append("")     # wildcard
            key = ".".join(key_parts)
            url = (f"{info['base']}/data/{flow}/{key}"
                   f"?startPeriod={Y0}&endPeriod={Y1}")
            try:
                txt = get(url)
            except Exception as e:
                print(f"FAILED {url}\n  -> {e}")
                print("Rerun with --list to inspect codes, or use the manual "
                      "route in README.md.")
                sys.exit(3)
            got = parse_data(txt, dim_roles)
            for rep, par, yr, val in got:
                if rep in PANEL and par in PANEL and rep != par:
                    rows_out.append((rep, par, yr, label, val))
            n_req += 1
            print(f"  {label} reporter {rep3}: {len(got)} obs "
                  f"(request {n_req})", flush=True)
            time.sleep(0.7)
    with open(os.path.join("raw", "dots_raw.csv"), "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["reporter_iso3", "partner_iso3", "year", "indicator",
                    "value"])
        for r in sorted(rows_out):
            w.writerow(r)
    print(f"DOTS: {len(rows_out)} reporter-partner-years -> raw/dots_raw.csv")
    if len(rows_out) < 1000:
        print("WARNING: fewer observations than expected; run --list and "
              "check indicator/country codes.")


if __name__ == "__main__":
    main()


==> anc/realdata_pipeline/gravity_to_dots.py <==
"""Convert the CEPII Gravity database CSV into raw/dots_raw.csv.

Gravity (free CSV from cepii.fr, no registration) carries the mirror pair
per directed country pair and year:
  tradeflow_imf_o  = flow reported by the ORIGIN/exporter (FOB, from DOTS)
  tradeflow_imf_d  = flow reported by the DESTINATION/importer (CIF)
and the same pair from Comtrade (tradeflow_comtrade_o/_d) as fallback.

USAGE
  python3 gravity_to_dots.py Gravity_V202310.csv          # or the .zip member
  python3 gravity_to_dots.py Gravity.csv --source comtrade

Then edit ONE constant in build_csvs.py (FLOW_Y1 = 2019, since Gravity ends
in 2019) and run the usual chain. Values are in 1000 USD; scale is
irrelevant because the pipeline works in logs.
"""
import argparse, csv, os, sys

PANEL = {"USA", "CAN", "MEX", "BRA", "GBR", "FRA", "DEU", "ITA", "ESP",
         "NLD", "BEL", "SWE", "CHE", "POL", "JPN", "KOR", "CHN", "AUS"}
Y0, Y1 = 1995, 2019


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("csvfile")
    ap.add_argument("--source", choices=["imf", "comtrade"], default="imf")
    ap.add_argument("--out", default=os.path.join("raw", "dots_raw.csv"))
    a = ap.parse_args()
    co = f"tradeflow_{a.source}_o"
    cd = f"tradeflow_{a.source}_d"

    f = open(a.csvfile, newline="", encoding="utf-8-sig", errors="replace")
    rd = csv.DictReader(f)
    cols = rd.fieldnames or []
    iso_o = "iso3_o" if "iso3_o" in cols else None
    iso_d = "iso3_d" if "iso3_d" in cols else None
    for cand in ("iso3num_o",):
        pass
    if not iso_o or not iso_d or co not in cols or "year" not in cols:
        sys.exit(f"expected columns iso3_o, iso3_d, year, {co}, {cd}; "
                 f"found: {cols[:15]} ... run with the Gravity csv.")
    os.makedirs(os.path.dirname(a.out) or ".", exist_ok=True)
    rows = []
    for r in rd:
        try:
            y = int(float(r["year"]))
        except (ValueError, TypeError):
            continue
        if not (Y0 <= y <= Y1):
            continue
        ex, im = r[iso_o].strip().upper(), r[iso_d].strip().upper()
        if ex not in PANEL or im not in PANEL or ex == im:
            continue
        vo, vd = r.get(co, ""), r.get(cd, "")
        try:
            vfob = float(vo) if vo not in ("", "NA") else None
        except ValueError:
            vfob = None
        try:
            vcif = float(vd) if vd not in ("", "NA") else None
        except ValueError:
            vcif = None
        # exporter-reported -> FOB row (reporter = exporter, partner = importer)
        if vfob is not None and vfob > 0:
            rows.append((ex, im, y, "TXG_FOB_USD", vfob))
        # importer-reported -> CIF row (reporter = importer, partner = exporter)
        if vcif is not None and vcif > 0:
            rows.append((im, ex, y, "TMG_CIF_USD", vcif))
    with open(a.out, "w", newline="") as g:
        w = csv.writer(g)
        w.writerow(["reporter_iso3", "partner_iso3", "year", "indicator",
                    "value"])
        for row in sorted(set(rows)):
            w.writerow(row)
    n = len(set(rows))
    print(f"kept {n} panel observations ({a.source} mirror pair) -> {a.out}")
    print("REMINDER: set FLOW_Y1 = 2019 in build_csvs.py before running the "
          "chain (Gravity ends in 2019).")
    if n < 2000:
        print("WARNING: few rows kept; check that this is the Gravity csv.")


if __name__ == "__main__":
    main()


==> anc/realdata_pipeline/jointnet2.py <==
"""
jointnet2.py — fast, vectorized implementation of the joint outcome--report
experiment (complete zero-diagonal support). All algebra identical to
jointnet.py (verified against it in test_correctness2.py); this version:
  * vectorizes the row-softmax and its Jacobian via the (N, N-1) reshape,
  * whitens mirror pairs analytically (2x2 blocks), never forming Omega,
  * applies residualizers implicitly through least squares,
  * allows n_y within-date outcome replications (the paper's n -> infty per date).

Complete-support dyad order: e = i*(N-1) + slot, receiving row i contiguous.
Reports stacked [exporter block (|E|); importer block (|E|)].
"""

import numpy as np
from scipy.stats import norm

# ---------------------------------------------------------------- support

def dyad_partners(N):
    """partners[i] = array of the N-1 column indices j for row i (complete support)."""
    return np.array([[j for j in range(N) if j != i] for i in range(N)])


def row_center_cols(Psi_raw, N):
    """Within-row demeaning of chart columns; Psi_raw shape (N*(N-1), q)."""
    q = Psi_raw.shape[1]
    P = Psi_raw.reshape(N, N - 1, q)
    P = P - P.mean(axis=1, keepdims=True)
    return P.reshape(N * (N - 1), q)


def softmax_W(m, N, partners):
    """m: (|E|,) -> W: (N,N). Vectorized row softmax."""
    Mm = m.reshape(N, N - 1)
    Mm = Mm - Mm.max(axis=1, keepdims=True)
    ex = np.exp(Mm)
    Wrow = ex / ex.sum(axis=1, keepdims=True)      # (N, N-1)
    W = np.zeros((N, N))
    np.put_along_axis(W, partners, Wrow, axis=1)
    return W, Wrow


def exposure_jac(eta, Psi, N, partners, ylag):
    """g(eta) = W(eta) ylag, G = D_eta g. Linear chart m = Psi eta."""
    q = Psi.shape[1]
    m = Psi @ eta
    W, Wrow = softmax_W(m, N, partners)
    Yl = ylag[partners]                             # (N, N-1)
    g = (Wrow * Yl).sum(axis=1)
    P3 = Psi.reshape(N, N - 1, q)
    Pbar = np.einsum('nj,njq->nq', Wrow, P3)        # (N, q)
    G = np.einsum('nj,njq->nq', Wrow * Yl, P3 - Pbar[:, None, :])
    return W, g, G


# ---------------------------------------------------------------- designs

def make_static_designs(N, q, rng):
    partners = dyad_partners(N)
    Edim = N * (N - 1)
    Psi = row_center_cols(rng.normal(size=(Edim, q)), N)
    # report nuisance design in dyad space: kappa_i (row levels), aE_j, aI_i
    i_of = np.repeat(np.arange(N), N - 1)
    j_of = partners.reshape(-1)
    return partners, Psi, i_of, j_of


def report_nuisance_matrix(N, i_of, j_of):
    """U for stacked reports: [kappa via receiving row (both blocks) | aE_j (exp block) | aI_i (imp block)]."""
    Edim = len(i_of)
    K = np.zeros((Edim, N)); K[np.arange(Edim), i_of] = 1.0
    BE = np.zeros((Edim, N)); BE[np.arange(Edim), j_of] = 1.0
    BI = np.zeros((Edim, N)); BI[np.arange(Edim), i_of] = 1.0
    top = np.hstack([K, BE, np.zeros((Edim, N))])
    bot = np.hstack([K, np.zeros((Edim, N)), BI])
    return np.vstack([top, bot])                    # (2|E|, 3N)


def pair_whitener(s2, rho):
    """2x2 inverse square root of [[s2, rho*s2],[rho*s2, s2]] -> (a, b):
    L = a*I + b*swap acting per mirror pair."""
    lam1, lam2 = s2 * (1 + rho), s2 * (1 - rho)
    u, v = 1 / np.sqrt(lam1), 1 / np.sqrt(lam2)
    return (u + v) / 2, (u - v) / 2


def whiten_reports(vec, a, b, Edim):
    """Apply L = a I + b SWAP to stacked report vector(s). vec: (2Edim,) or (2Edim,k)."""
    top, bot = vec[:Edim], vec[Edim:]
    return np.concatenate([a * top + b * bot, a * bot + b * top], axis=0)


# ---------------------------------------------------------------- simulate

def draw_innov(shape, kind, rng):
    if kind == "gauss":
        return rng.normal(size=shape)
    if kind == "t5":
        return rng.standard_t(5, size=shape) / np.sqrt(5.0 / 3.0)
    if kind == "cexp":
        return rng.exponential(1.0, size=shape) - 1.0
    raise ValueError(kind)


def simulate_panel(N, q, T, beta_path, eta_path, rng, n_y=4, innov="gauss",
                   sy=0.5, sE=0.8, sI=0.8, rho=0.5, gamma=(0.2, 0.3, 1.2),
                   kappa_scale=0.3, aE_scale=0.25, aI_scale=0.25, designs=None,
                   xnode=None, n_z=1):
    """
    n_y outcome replications per date (rows of Y_t are n_y x N stacked obs
    sharing the date-t conditional mean); mirror reports once per date.
    ylag_t = cross-replication mean of date t-1 outcomes (predictable).
    """
    if designs is None:
        partners, Psi, i_of, j_of = make_static_designs(N, q, rng)
    else:
        partners, Psi, i_of, j_of = designs
    Edim = N * (N - 1)
    # mirror-correlated errors: L_chol for [[1,rho],[rho,1]] scaled
    c1, c2 = 1.0, rho
    chol_b = np.sqrt(1 - rho ** 2)
    xnode = rng.normal(size=N) if xnode is None else xnode
    Y = np.zeros((T + 1, n_y, N))
    Y[0] = gamma[2] * xnode + rng.normal(size=(n_y, N))
    z = np.zeros((T, 2 * Edim))
    Ws, ylags = [], []
    kap = rng.normal(scale=kappa_scale, size=(T, N))
    aE = rng.normal(scale=aE_scale, size=N)
    aI = rng.normal(scale=aI_scale, size=N)
    for t in range(T):
        eta_t, beta_t = eta_path[t], beta_path[t]
        m = Psi @ eta_t
        W, Wrow = softmax_W(m, N, partners)
        Ws.append(W)
        ylag = Y[t].mean(axis=0)
        ylags.append(ylag)
        mu_y = gamma[0] + gamma[1] * ylag + gamma[2] * xnode + beta_t * (W @ ylag)
        Y[t + 1] = mu_y[None, :] + sy * draw_innov((n_y, N), innov, rng)
        mu_d = kap[t][i_of] + m
        # n_z independent report waves; equivalent single wave with summed
        # innovations (score linearity) and scale sE/sqrt(n_z)
        eE = draw_innov((n_z, Edim), innov, rng).sum(axis=0) / np.sqrt(n_z)
        eI = rho * eE + chol_b * (draw_innov((n_z, Edim), innov, rng).sum(axis=0)
                                  / np.sqrt(n_z))
        z[t] = np.concatenate([mu_d + aE[j_of] + (sE / np.sqrt(n_z)) * eE,
                               mu_d + aI[i_of] + (sI / np.sqrt(n_z)) * eI])
    return dict(Y=Y, z=z, partners=partners, Psi=Psi, i_of=i_of, j_of=j_of,
                Ws=Ws, ylags=ylags, beta=np.asarray(beta_path),
                eta=np.asarray(eta_path), N=N, q=q, T=T, n_y=n_y,
                sy=sy, sE=sE / np.sqrt(n_z), sI=sI / np.sqrt(n_z), rho=rho,
                aE=aE, aI=aI, xnode=xnode, n_z=n_z)


# ---------------------------------------------------------------- residualized channels

class Chan:
    """Whitened + nuisance-residualized channel: holds L*design pieces and the
    projector onto the nuisance columns (via economy least squares)."""

    def __init__(self, LX):
        # LX: whitened nuisance design (rows x cols); may be rank-deficient
        self.LX = LX
        if LX is not None and LX.size:
            Uu, ss, _ = np.linalg.svd(LX, full_matrices=False)
            keep = ss > 1e-9 * max(ss.max(), 1e-30)
            self.Q = Uu[:, keep]
        else:
            self.Q = None

    def resid(self, v):
        if self.Q is None:
            return v
        return v - self.Q @ (self.Q.T @ v)


def date_channels(panel, t, rows_y, rows_z, sy, s2, rho_):
    """Build whitened designs for the held-out rows of date t."""
    N, n_y, q = panel["N"], panel["n_y"], panel["q"]
    Edim = N * (N - 1)
    ylag = panel["ylags"][t]
    # outcome: stacked (n_y*N) obs; rows_y indexes the flattened (rep, node) grid
    Xfull = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
    node_of_row = np.tile(np.arange(N), n_y)
    LX = Xfull[rows_y] / sy
    ch_y = Chan(LX)
    a, b = pair_whitener(s2, rho_)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    # rows_z holds paired indices (e and Edim+e together)
    e_idx = rows_z[rows_z < Edim]
    sub = np.concatenate([e_idx, Edim + e_idx])
    LU = whiten_pairs_matrix(U[sub], a, b, len(e_idx))
    ch_z = Chan(LU)
    return ch_y, ch_z, node_of_row, e_idx, sub, (a, b)


def whiten_pairs_matrix(Mtx, a, b, npairs):
    top, bot = Mtx[:npairs], Mtx[npairs:]
    return np.vstack([a * top + b * bot, a * bot + b * top])


def score_info_fast(theta, panel, t, rows_y, rows_z, ch_y, ch_z, node_of_row,
                    e_idx, sub, ab, sy):
    """S = J'e, I = J'J on held-out rows, whitened + residualized channels."""
    N, q = panel["N"], panel["q"]
    Edim = N * (N - 1)
    beta, eta = theta[0], theta[1:]
    partners, Psi = panel["partners"], panel["Psi"]
    ylag = panel["ylags"][t]
    W, g, G = exposure_jac(eta, Psi, N, partners, ylag)
    m = Psi @ eta
    a, b = ab
    Yflat = panel["Y"][t + 1].reshape(-1)
    ey_raw = (Yflat[rows_y] - beta * g[node_of_row[rows_y]]) / sy
    ey = ch_y.resid(ey_raw)
    gy = ch_y.resid(g[node_of_row[rows_y]] / sy)
    Gy = ch_y.resid(G[node_of_row[rows_y]] / sy)
    zsub = panel["z"][t][sub]
    msub = np.concatenate([m[e_idx], m[e_idx]])
    ez = ch_z.resid(whiten_reports(zsub - msub, a, b, len(e_idx)))
    APsi = np.vstack([Psi[e_idx], Psi[e_idx]])
    Qz = ch_z.resid(whiten_pairs_matrix(APsi, a, b, len(e_idx)))
    d = 1 + q
    S = np.zeros(d); I = np.zeros((d, d))
    # outcome block: J_y = [gy, beta*Gy]
    Jy = np.column_stack([gy, beta * Gy])
    S += Jy.T @ ey
    I += Jy.T @ Jy
    # report block: J_z = [0, Qz]
    S[1:] += Qz.T @ ez
    I[1:, 1:] += Qz.T @ Qz
    return S, I


# ---------------------------------------------------------------- pilot + one-step

def pilot_fold(panel, t, rows_y, rows_z, sy_w, s2_w, rho_w, polish=2):
    """Training-fold pilot: GLS eta from linear report channel, then beta,
    then `polish` Gauss--Newton iterations on the joint training criterion
    (training rows only; remains T_tk-measurable)."""
    N, q = panel["N"], panel["q"]
    Edim = N * (N - 1)
    e_idx = rows_z[rows_z < Edim]
    sub = np.concatenate([e_idx, Edim + e_idx])
    a, b = pair_whitener(s2_w, rho_w)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    APsi = np.vstack([panel["Psi"][e_idx], panel["Psi"][e_idx]])
    Mtx = np.hstack([U[sub], APsi])
    LM = whiten_pairs_matrix(Mtx, a, b, len(e_idx))
    Lz = whiten_reports(panel["z"][t][sub], a, b, len(e_idx))
    coef, *_ = np.linalg.lstsq(LM, Lz, rcond=1e-9)
    eta0 = coef[-q:]
    ylag = panel["ylags"][t]
    _, g, _ = exposure_jac(eta0, panel["Psi"], N, panel["partners"], ylag)
    n_y = panel["n_y"]
    Xfull = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
    node_of_row = np.tile(np.arange(N), n_y)
    Xr = Xfull[rows_y]
    ch = Chan(Xr / sy_w)
    Yflat = panel["Y"][t + 1].reshape(-1)
    ry = ch.resid(Yflat[rows_y] / sy_w)
    rg = ch.resid(g[node_of_row[rows_y]] / sy_w)
    den = rg @ rg
    beta0 = float(rg @ ry / den) if den > 1e-10 else 0.0
    theta = np.concatenate([[beta0], eta0])
    if polish > 0:
        ch = date_channels(panel, t, rows_y, rows_z, sy_w, s2_w, rho_w)
        for _ in range(polish):
            S, I = score_info_fast(theta, panel, t, rows_y, rows_z, ch[0],
                                   ch[1], ch[2], ch[3], ch[4], ch[5], sy_w)
            try:
                step = np.linalg.solve(I + 1e-8 * np.eye(len(theta)), S)
            except np.linalg.LinAlgError:
                break
            theta = theta + np.clip(step, -1.0, 1.0)
    return theta


def estimate_cov_fold(panel, t, rows_y, rows_z, theta0):
    """MoM covariance estimates from training residuals at the pilot."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    beta0, eta0 = theta0[0], theta0[1:]
    ylag = panel["ylags"][t]
    _, g, _ = exposure_jac(eta0, panel["Psi"], N, panel["partners"], ylag)
    Xfull = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
    node_of_row = np.tile(np.arange(N), n_y)
    Yflat = panel["Y"][t + 1].reshape(-1)
    r = Yflat[rows_y] - beta0 * g[node_of_row[rows_y]]
    Xr = Xfull[rows_y]
    r = r - Xr @ np.linalg.lstsq(Xr, r, rcond=1e-9)[0]
    sy2 = float(r @ r) / max(len(rows_y) - 4, 1)
    e_idx = rows_z[rows_z < Edim]
    sub = np.concatenate([e_idx, Edim + e_idx])
    m = panel["Psi"] @ eta0
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    rz = panel["z"][t][sub] - np.concatenate([m[e_idx], m[e_idx]])
    Uz = U[sub]
    rz = rz - Uz @ np.linalg.lstsq(Uz, rz, rcond=1e-9)[0]
    ne = len(e_idx)
    s2 = float(rz @ rz) / max(len(rz) - 1, 1)
    rho_hat = float(np.clip(np.mean(rz[:ne] * rz[ne:]) / s2, -0.9, 0.9))
    return np.sqrt(sy2), s2, rho_hat


def fold_indices(N, n_y, Edim, Kf, rng, e_pool=None):
    ny_rows = rng.permutation(n_y * N)
    folds_y = [np.sort(ny_rows[k::Kf]) for k in range(Kf)]
    pool = np.arange(Edim) if e_pool is None else np.asarray(e_pool)
    pe = rng.permutation(pool)
    folds_e = [np.sort(pe[k::Kf]) for k in range(Kf)]
    folds_z = [np.sort(np.concatenate([fe, Edim + fe])) for fe in folds_e]
    return folds_y, folds_z


def fit_one_date(panel, t, Kf, rng, oracle_cov=False, cI=0.005, iterate=1,
                 var_at_est=True, polish=2):
    """Fold-aggregated one-step (optionally iterated once for stability;
    iterate=1 is the estimator exactly as in the paper)."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    e_pool = (np.where(panel["emask"][t])[0]
              if "emask" in panel and panel["emask"] is not None else None)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng, e_pool)
    d = 1 + q
    theta_prev = None
    for it in range(iterate):
        Ihat = np.zeros((d, d)); rhs = np.zeros(d)
        pilots = []; chans = []
        for k in range(Kf):
            hy, hz = folds_y[k], folds_z[k]
            ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
            if oracle_cov:
                sy_h, s2_h, rho_h = panel["sy"], panel["sE"] ** 2, panel["rho"]
                theta0 = (pilot_fold(panel, t, ty, tz, sy_h, s2_h, rho_h,
                                     polish=polish)
                          if theta_prev is None else theta_prev[k])
            else:
                theta0 = (pilot_fold(panel, t, ty, tz, 1.0, 1.0, 0.0,
                                     polish=0)
                          if theta_prev is None else theta_prev[k])
                sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
                if polish > 0:
                    theta0 = pilot_fold(panel, t, ty, tz, sy_h, np.sqrt(s2_h) ** 2,
                                        rho_h, polish=polish)
                    sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
            pilots.append(theta0)
            ch_y, ch_z, node_of_row, e_idx, sub, ab = date_channels(
                panel, t, hy, hz, sy_h, s2_h, rho_h)
            chans.append((ch_y, ch_z, node_of_row, e_idx, sub, ab, sy_h))
            S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch_y, ch_z,
                                       node_of_row, e_idx, sub, ab, sy_h)
            Ihat += I_k
            rhs += I_k @ theta0 + S_k
        n_eff = n_y * N + 2 * Edim
        lam_min = float(np.linalg.eigvalsh(Ihat).min())
        if lam_min >= cI * n_eff / 2:
            theta = np.linalg.solve(Ihat, rhs); safe = False
        else:
            theta = (2.0 / (cI * n_eff)) * rhs; safe = True
        theta_prev = [theta, theta]
    if var_at_est:
        Ihat = np.zeros((d, d))
        for k in range(Kf):
            hy, hz = folds_y[k], folds_z[k]
            ch = chans[k]
            _, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                     ch[2], ch[3], ch[4], ch[5], ch[6])
            Ihat += I_k
    return theta, Ihat, safe, pilots


def fit_path(panel, Kf=2, seed=0, oracle_cov=False, iterate=1, cI=0.005,
             var_at_est=True, polish=2):
    rng = np.random.default_rng(seed)
    T, q = panel["T"], panel["q"]
    d = 1 + q
    thetas = np.zeros((T, d)); vbeta = np.zeros(T)
    Ihats = np.zeros((T, d, d)); safes = np.zeros(T, dtype=bool)
    for t in range(T):
        th, Ih, sf, _ = fit_one_date(panel, t, Kf, rng, oracle_cov, cI, iterate,
                                     var_at_est=var_at_est, polish=polish)
        thetas[t] = th; Ihats[t] = Ih; safes[t] = sf
        vbeta[t] = np.linalg.pinv(Ih, rcond=1e-12)[0, 0]
    return thetas, vbeta, Ihats, safes


# ---------------------------------------------------------------- bands / AR

def sidak_crit(alpha, T):
    return norm.ppf((1 + (1 - alpha) ** (1.0 / T)) / 2)


def band(thetas, vbeta, alpha=0.05):
    c = sidak_crit(alpha, len(vbeta))
    h = c * np.sqrt(vbeta)
    return thetas[:, 0] - h, thetas[:, 0] + h


def ar_stat(panel, t, theta0, Kf, rng, ridge=0.0):
    """Identification-robust AR_t(theta0); oracle covariances; chi^2_{d} calibration.
    ridge>=0 gives the (conservative) regularized version."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng)
    d = 1 + q
    S = np.zeros(d); I = np.zeros((d, d))
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        ch_y, ch_z, node_of_row, e_idx, sub, ab = date_channels(
            panel, t, hy, hz, panel["sy"], panel["sE"] ** 2, panel["rho"])
        S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch_y, ch_z,
                                   node_of_row, e_idx, sub, ab, panel["sy"])
        S += S_k; I += I_k
    lam, Qe = np.linalg.eigh(I)
    lam = np.maximum(lam + ridge, 1e-12)
    return float(S @ (Qe / lam) @ Qe.T @ S)


def leverage_date(panel, t, Kf, rng, oracle_cov=True):
    """max_i |a_i| of the standardized beta-score weight vector at date t
    (design-computed leverage for the Bernstein band and condition (B3))."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng)
    d = 1 + q
    I = np.zeros((d, d)); rows = []
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        ch = date_channels(panel, t, hy, hz, panel["sy"], panel["sE"] ** 2,
                           panel["rho"])
        beta0, eta0 = panel["beta"][t], panel["eta"][t]
        W, g, G = exposure_jac(eta0, panel["Psi"], N, panel["partners"],
                               panel["ylags"][t])
        gy = ch[0].resid(g[ch[2][hy]] / panel["sy"])
        Gy = ch[0].resid(G[ch[2][hy]] / panel["sy"])
        Jy = np.column_stack([gy, beta0 * Gy])
        APsi = np.vstack([panel["Psi"][ch[3]], panel["Psi"][ch[3]]])
        Qz = ch[1].resid(whiten_pairs_matrix(APsi, ch[5][0], ch[5][1], len(ch[3])))
        Jz = np.column_stack([np.zeros(len(ch[4])), Qz])
        I += Jy.T @ Jy + Jz.T @ Jz
        rows.append((Jy, Jz))
    Iinv = np.linalg.pinv(I, rcond=1e-12)
    w = Iinv[0]                                   # e1' I^{-1}
    a = []
    for Jy, Jz in rows:
        a.append(Jy @ w)                          # weights on outcome coords
        a.append(Jz @ w)                          # weights on report coords
    a = np.concatenate(a)
    nrm = np.linalg.norm(a)
    return float(np.abs(a).max() / nrm) if nrm > 0 else 0.0


# ---------------------------------------------------------------- plug-in comparators

def plugin_paths(panel, window=8, modes=("static", "concurrent", "oracle")):
    """static / concurrent / oracle plug-in OLS beta paths with OLS s.e."""
    N, T, n_y = panel["N"], panel["T"], panel["n_y"]
    Edim = N * (N - 1)
    partners = panel["partners"]

    def w_from(zbar):
        W, _ = softmax_W(zbar, N, partners)
        return W

    zE = panel["z"][:, :Edim]; zI = panel["z"][:, Edim:]
    zpair = 0.5 * (zE + zI)
    if "emask" in panel and panel["emask"] is not None:
        zp = np.where(panel["emask"], zpair, np.nan)
        win = np.nanmean(zp[:window], axis=0)
        win = np.where(np.isnan(win), np.nanmean(zp[:window]), win)
        Wbar = w_from(win)
    else:
        Wbar = w_from(zpair[:window].mean(axis=0))
    out = {}
    for mode in modes:
        betas = np.zeros(T); ses = np.zeros(T)
        for t in range(T):
            if mode == "static":
                Wt = Wbar
            elif mode == "concurrent":
                if "emask" in panel and panel["emask"] is not None:
                    zt = np.where(panel["emask"][t], zpair[t], np.nan)
                    zt = np.where(np.isnan(zt), np.nanmean(zt), zt)
                    Wt = w_from(zt)
                else:
                    Wt = w_from(zpair[t])
            else:
                Wt = panel["Ws"][t]
            ylag = panel["ylags"][t]
            Xf = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"],
                                          Wt @ ylag]), (n_y, 1))
            yv = panel["Y"][t + 1].reshape(-1)
            coef, *_ = np.linalg.lstsq(Xf, yv, rcond=None)
            resid = yv - Xf @ coef
            s2 = resid @ resid / max(len(yv) - 4, 1)
            betas[t] = coef[3]
            ses[t] = np.sqrt(s2 * np.linalg.pinv(Xf.T @ Xf)[3, 3])
        out[mode] = (betas, ses)
    return out


def report_only_path(panel, Kf=2, seed=0, return_eta_se=False):
    """Two-step competitor: eta from reports alone (full-date GLS), then beta
    by weighted outcome regression on g(eta_hat); delta-method variance
    propagates eta uncertainty. Tests whether jointness matters."""
    rng = np.random.default_rng(seed)
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    betas = np.zeros(T); se_naive = np.zeros(T); se_prop = np.zeros(T)
    etas = np.zeros((T, q)); eta_ses = np.zeros((T, q))
    for t in range(T):
        pool = (np.where(panel["emask"][t])[0]
                if "emask" in panel and panel["emask"] is not None
                else np.arange(Edim))
        sub = np.concatenate([pool, Edim + pool])
        a, b = pair_whitener(panel["sE"] ** 2, panel["rho"])
        U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
        APsi = np.vstack([panel["Psi"][pool], panel["Psi"][pool]])
        Mtx = np.hstack([U[sub], APsi])
        LM = whiten_pairs_matrix(Mtx, a, b, len(pool))
        Lz = whiten_reports(panel["z"][t][sub], a, b, len(pool))
        coef, res_, rank_, sv_ = np.linalg.lstsq(LM, Lz, rcond=1e-9)
        eta = coef[-q:]
        etas[t] = eta
        # eta covariance: unit-whitened GLS
        Uu, ss, Vt = np.linalg.svd(LM, full_matrices=False)
        keep = ss > 1e-9 * ss.max()
        Cfull = (Vt[keep].T / ss[keep] ** 2) @ Vt[keep]
        Ceta = Cfull[-q:, -q:]
        eta_ses[t] = np.sqrt(np.maximum(np.diag(Ceta), 0))
        ylag = panel["ylags"][t]
        W, g, G = exposure_jac(eta, panel["Psi"], N, panel["partners"], ylag)
        X = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]),
                    (n_y, 1))
        nrow = np.tile(np.arange(N), n_y)
        ch = Chan(X / panel["sy"])
        ry = ch.resid(panel["Y"][t + 1].reshape(-1) / panel["sy"])
        rg = ch.resid(g[nrow] / panel["sy"])
        rG = ch.resid(G[nrow] / panel["sy"])
        den = float(rg @ rg)
        beta = float(rg @ ry) / den if den > 1e-10 else 0.0
        betas[t] = beta
        se_naive[t] = 1.0 / np.sqrt(max(den, 1e-10))
        # delta method: dbeta/deta = [rG' ry + ...]/den - 2 beta rg'rG/den (at truth approx)
        dbde = (rG.T @ ry - 2 * beta * (rG.T @ rg)) / den
        se_prop[t] = np.sqrt(se_naive[t] ** 2 + float(dbde @ Ceta @ dbde))
    if return_eta_se:
        return betas, etas, se_naive, se_prop, eta_ses
    return betas, etas, se_naive, se_prop


def fit_path_cal(panel, Kf=2, seed=0, polish=2, gamma_floor=1.0):
    """Calibrated path fit: polished honest pilots, variance re-evaluated at
    the estimate, and a fold-disagreement studentization factor gamma^2 =
    mean_t D_t^2/(4 v_t) (per-fold one-steps' disagreement), floored at 1.
    Returns thetas, calibrated vbeta, gamma, safes."""
    rng = np.random.default_rng(seed)
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    d = 1 + q
    thetas = np.zeros((T, d)); vbeta = np.zeros(T); Ds = np.zeros(T)
    safes = np.zeros(T, bool)
    n_eff = n_y * N + 2 * Edim
    cI = 0.005
    for t in range(T):
        e_pool = (np.where(panel["emask"][t])[0]
                  if "emask" in panel and panel["emask"] is not None else None)
        folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng, e_pool)
        Ihat = np.zeros((d, d)); rhs = np.zeros(d)
        per_fold = []; chans = []
        for k in range(Kf):
            hy, hz = folds_y[k], folds_z[k]
            ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
            theta0 = pilot_fold(panel, t, ty, tz, 1.0, 1.0, 0.0, polish=0)
            sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
            if polish:
                theta0 = pilot_fold(panel, t, ty, tz, sy_h, s2_h, rho_h,
                                    polish=polish)
                sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
            ch = date_channels(panel, t, hy, hz, sy_h, s2_h, rho_h)
            chans.append((ch, sy_h, hy, hz))
            S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch[0], ch[1],
                                       ch[2], ch[3], ch[4], ch[5], sy_h)
            Ii = np.linalg.pinv(I_k, rcond=1e-10)
            per_fold.append(theta0 + Ii @ S_k)
            Ihat += I_k; rhs += I_k @ theta0 + S_k
        lam_min = float(np.linalg.eigvalsh(Ihat).min())
        if lam_min >= cI * n_eff / 2:
            theta = np.linalg.solve(Ihat, rhs); safes[t] = False
        else:
            theta = (2.0 / (cI * n_eff)) * rhs; safes[t] = True
        I2 = np.zeros((d, d))
        for (ch, sy_h, hy, hz) in chans:
            _, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                     ch[2], ch[3], ch[4], ch[5], sy_h)
            I2 += I_k
        Iinv = np.linalg.pinv(I2, rcond=1e-12)
        thetas[t] = theta; vbeta[t] = max(Iinv[0, 0], 1e-12)
        Ds[t] = per_fold[0][0] - per_fold[1][0]
    gamma2 = max(gamma_floor, float(np.mean(Ds ** 2 / (4 * vbeta))))
    return thetas, vbeta * gamma2, float(np.sqrt(gamma2)), safes


def estimate_nuisances_at(panel, thetas):
    """Estimate outcome coefs, report levels/biases, and noise scales at the
    fitted path (for the fixed-design parametric bootstrap)."""
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    gams = np.zeros((T, 3)); lams = np.zeros((T, U.shape[1]))
    sy2s = np.zeros(T); s2s = np.zeros(T); rhos = np.zeros(T)
    for t in range(T):
        beta, eta = thetas[t, 0], thetas[t, 1:]
        ylag = panel["ylags"][t]
        _, g, _ = exposure_jac(eta, panel["Psi"], N, panel["partners"], ylag)
        X = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
        nrow = np.tile(np.arange(N), n_y)
        Yf = panel["Y"][t + 1].reshape(-1)
        gams[t] = np.linalg.lstsq(X, Yf - beta * g[nrow], rcond=None)[0]
        res = Yf - X @ gams[t] - beta * g[nrow]
        sy2s[t] = float(res @ res) / max(len(Yf) - 4, 1)
        m = panel["Psi"] @ eta
        zc = panel["z"][t] - np.concatenate([m, m])
        lams[t] = np.linalg.lstsq(U, zc, rcond=1e-9)[0]
        rz = zc - U @ lams[t]
        s2s[t] = float(rz @ rz) / max(len(rz) - 1, 1)
        rhos[t] = float(np.clip(np.mean(rz[:Edim] * rz[Edim:]) / s2s[t], -0.9, 0.9))
    return gams, lams, sy2s, s2s, rhos


def bootstrap_band_crit(panel, thetas, B=59, alpha=0.05, seed=1):
    """Fixed-design parametric bootstrap critical value for the simultaneous
    band: hold designs (ylags, xnode, charts) fixed, simulate Y*, z* at the
    fitted parameters, refit with fit_path_cal, take the (1-alpha) quantile of
    max_t |beta*_t - beta-hat_t| / se*_t."""
    rng = np.random.default_rng(seed)
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    gams, lams, sy2s, s2s, rhos = estimate_nuisances_at(panel, thetas)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    maxs = []
    for b in range(B):
        pb = dict(panel)
        Yb = np.array(panel["Y"], copy=True)
        zb = np.zeros_like(panel["z"])
        for t in range(T):
            beta, eta = thetas[t, 0], thetas[t, 1:]
            ylag = panel["ylags"][t]
            _, g, _ = exposure_jac(eta, panel["Psi"], N, panel["partners"], ylag)
            X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
            mu = X @ gams[t] + beta * g
            Yb[t + 1] = mu[None, :] + np.sqrt(sy2s[t]) * rng.normal(size=(n_y, N))
            m = panel["Psi"] @ eta
            mu_z = np.concatenate([m, m]) + U @ lams[t]
            eE = rng.normal(size=Edim)
            eI = rhos[t] * eE + np.sqrt(max(1 - rhos[t] ** 2, 0)) * rng.normal(size=Edim)
            s = np.sqrt(s2s[t])
            zb[t] = mu_z + np.concatenate([s * eE, s * eI])
        pb["Y"] = Yb; pb["z"] = zb
        pb["ylags"] = panel["ylags"]          # fixed design
        thb, vbb, gb, _ = fit_path_cal(pb, seed=10_000 + b)
        maxs.append(float(np.max(np.abs(thb[:, 0] - thetas[:, 0]) / np.sqrt(vbb))))
    maxs = np.sort(np.array(maxs))
    idx = min(int(np.ceil((1 - alpha) * (B + 1))) - 1, B - 1)
    return float(maxs[idx])


==> anc/realdata_pipeline/parfit.py <==
"""Parallel (multi-core) version of the calibrated path fit.

Numerically IDENTICAL to jointnet2.fit_path_cal: the fold indices are
pre-drawn serially from the same RNG stream in the same order, and every
computation after the fold draw is deterministic per date, so farming the
dates out to worker processes reproduces the serial estimates exactly
(verified to machine precision by par_check.py / the offline test).

Use: from parfit import fit_path_cal_par
     thetas, vb, gamma, safes = fit_path_cal_par(panel, seed=0, procs=30)
"""
import numpy as np
from multiprocessing import Pool
from jointnet2 import (fold_indices, pilot_fold, estimate_cov_fold,
                       date_channels, score_info_fast)

_G = {}


def _init(panel, folds, Kf, polish):
    _G["panel"] = panel
    _G["folds"] = folds
    _G["Kf"] = Kf
    _G["polish"] = polish


def _one_date(t):
    panel, (folds_y, folds_z) = _G["panel"], _G["folds"][t]
    Kf, polish = _G["Kf"], _G["polish"]
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    d = 1 + q
    n_eff = n_y * N + 2 * Edim
    cI = 0.005
    Ihat = np.zeros((d, d)); rhs = np.zeros(d)
    per_fold = []; chans = []
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
        tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
        theta0 = pilot_fold(panel, t, ty, tz, 1.0, 1.0, 0.0, polish=0)
        sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
        if polish:
            theta0 = pilot_fold(panel, t, ty, tz, sy_h, s2_h, rho_h,
                                polish=polish)
            sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
        ch = date_channels(panel, t, hy, hz, sy_h, s2_h, rho_h)
        chans.append((ch, sy_h, hy, hz))
        S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch[0], ch[1],
                                   ch[2], ch[3], ch[4], ch[5], sy_h)
        Ii = np.linalg.pinv(I_k, rcond=1e-10)
        per_fold.append(theta0 + Ii @ S_k)
        Ihat += I_k; rhs += I_k @ theta0 + S_k
    lam_min = float(np.linalg.eigvalsh(Ihat).min())
    if lam_min >= cI * n_eff / 2:
        theta = np.linalg.solve(Ihat, rhs); safe = False
    else:
        theta = (2.0 / (cI * n_eff)) * rhs; safe = True
    I2 = np.zeros((d, d))
    for (ch, sy_h, hy, hz) in chans:
        _, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                 ch[2], ch[3], ch[4], ch[5], sy_h)
        I2 += I_k
    Iinv = np.linalg.pinv(I2, rcond=1e-12)
    vb = max(Iinv[0, 0], 1e-12)
    D = per_fold[0][0] - per_fold[1][0]
    lam_scaled = lam_min / n_eff
    return t, theta, vb, D, safe, lam_scaled


def fit_path_cal_par(panel, Kf=2, seed=0, polish=2, gamma_floor=1.0,
                     procs=30):
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    d = 1 + q
    # pre-draw folds serially: same RNG stream and order as the serial fit
    rng = np.random.default_rng(seed)
    folds = []
    for t in range(T):
        e_pool = (np.where(panel["emask"][t])[0]
                  if "emask" in panel and panel["emask"] is not None else None)
        folds.append(fold_indices(N, n_y, Edim, Kf, rng, e_pool))
    thetas = np.zeros((T, d)); vbeta = np.zeros(T); Ds = np.zeros(T)
    safes = np.zeros(T, bool); lams = np.zeros(T)
    nproc = max(1, min(procs, T))
    with Pool(nproc, initializer=_init,
              initargs=(panel, folds, Kf, polish)) as pool:
        for t, theta, vb, D, safe, lam in pool.imap_unordered(_one_date,
                                                              range(T)):
            thetas[t] = theta; vbeta[t] = vb; Ds[t] = D; safes[t] = safe
            lams[t] = lam
    gamma2 = max(gamma_floor, float(np.mean(Ds ** 2 / (4 * vbeta))))
    return thetas, vbeta * gamma2, float(np.sqrt(gamma2)), safes, lams


==> anc/realdata_pipeline/parse_imts_bulk.py <==
"""Extract the mirror-trade rows from an IMTS/DOTS CSV exported from the
new IMF Data Explorer (data.imf.org), bulk or filtered, and write the
neutral raw/dots_raw.csv that build_csvs.py expects.

The portal's CSV layout varies (long vs wide years, codes vs names), so
this script sniffs the schema from the header and the first rows, streams
the file (works on multi-hundred-MB bulk exports), and keeps only:
  reporter and partner in the 18-economy panel, annual observations
  1995-2023, exports-of-goods FOB (-> TXG_FOB_USD) and imports-of-goods
  CIF (-> TMG_CIF_USD).

USAGE
  python3 parse_imts_bulk.py --peek  dataset_....csv   # show header + rows
  python3 parse_imts_bulk.py dataset_....csv           # write raw/dots_raw.csv
"""
import argparse, csv, os, re, sys

PANEL = ["USA", "CAN", "MEX", "BRA", "GBR", "FRA", "DEU", "ITA", "ESP",
         "NLD", "BEL", "SWE", "CHE", "POL", "JPN", "KOR", "CHN", "AUS"]
NAME2ISO = {
    "united states": "USA", "canada": "CAN", "mexico": "MEX",
    "brazil": "BRA", "united kingdom": "GBR", "france": "FRA",
    "germany": "DEU", "italy": "ITA", "spain": "ESP",
    "netherlands": "NLD", "belgium": "BEL", "sweden": "SWE",
    "switzerland": "CHE", "poland": "POL", "japan": "JPN",
    "korea, rep": "KOR", "republic of korea": "KOR", "korea, republic": "KOR",
    "china, p.r.: mainland": "CHN", "china, people": "CHN", "china": "CHN",
    "australia": "AUS",
}
Y0, Y1 = 1995, 2023


def to_iso(cell):
    """Map a country cell (ISO3, ISO2, or name) to panel ISO3, else None."""
    if cell is None:
        return None
    c = cell.strip()
    if c.upper() in PANEL:
        return c.upper()
    low = c.lower()
    hits = [iso for name, iso in NAME2ISO.items() if low.startswith(name)]
    if len(set(hits)) == 1:
        return hits[0]
    # exclude e.g. 'china, p.r.: hong kong' matching bare 'china'
    if "hong kong" in low or "macao" in low or "taiwan" in low:
        return None
    return hits[0] if hits else None


def classify_indicator(cell):
    """Return TXG_FOB_USD / TMG_CIF_USD / None from an indicator code or
    label."""
    if not cell:
        return None
    u = cell.upper()
    is_x = ("EXPORT" in u) or u.startswith("TXG") or u.startswith("XG")
    is_m = ("IMPORT" in u) or u.startswith("TMG") or u.startswith("MG")
    fob = "FOB" in u or "FREE ON BOARD" in u
    cif = "CIF" in u or "COST, INSURANCE" in u or "COST INSURANCE" in u
    if is_x and (fob or not cif):
        return "TXG_FOB_USD" if (fob or "GOODS" in u) else None
    if is_m and (cif or not fob):
        return "TMG_CIF_USD" if (cif or "GOODS" in u) else None
    return None


def sniff(header, sample):
    """Identify column roles from the header + sample rows."""
    H = [h.strip() for h in header]
    up = [h.upper() for h in H]

    def find(patterns, exclude=()):
        for k, h in enumerate(up):
            if any(p in h for p in patterns) and not any(e in h for e in exclude):
                return k
        return None

    col = {}
    col["partner"] = find(["COUNTERPART", "PARTNER"])
    col["reporter"] = find(["COUNTRY", "REF_AREA", "REPORTER", "JURISDICTION"],
                           exclude=["COUNTERPART", "PARTNER"])
    col["indicator"] = find(["INDICATOR", "SERIES", "MEASURE"])
    col["freq"] = find(["FREQ"])
    col["time"] = find(["TIME_PERIOD", "TIME PERIOD", "PERIOD", "DATE",
                        "YEAR"], exclude=["COUNTERPART"])
    col["value"] = find(["OBS_VALUE", "OBSVALUE", "VALUE"],
                        exclude=["SCALE", "BASE"])
    col["mult"] = find(["UNIT_MULT", "UNIT MULT", "SCALE"])
    # wide format: columns that are bare years
    col["years"] = [k for k, h in enumerate(H)
                    if re.fullmatch(r"(19|20)\d{2}", h)]
    # prefer a *code* reporter column: check sample values against ISO codes
    for role in ("reporter", "partner"):
        k = col[role]
        if k is not None:
            vals = [r[k] for r in sample if len(r) > k]
            if vals and not any(to_iso(v) for v in vals[:50]):
                # header matched but values unmappable: try other columns
                for k2, h in enumerate(up):
                    if k2 == k:
                        continue
                    if role == "partner" and "COUNTERPART" not in h and "PARTNER" not in h:
                        continue
                    vals2 = [r[k2] for r in sample if len(r) > k2]
                    if vals2 and any(to_iso(v) for v in vals2[:50]):
                        col[role] = k2
                        break
    return col


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("csvfile")
    ap.add_argument("--peek", action="store_true")
    ap.add_argument("--out", default=os.path.join("raw", "dots_raw.csv"))
    a = ap.parse_args()

    f = open(a.csvfile, newline="", encoding="utf-8-sig", errors="replace")
    rd = csv.reader(f)
    header = next(rd)
    sample = []
    for r in rd:
        sample.append(r)
        if len(sample) >= 200:
            break
    if a.peek:
        print("COLUMNS:")
        for k, h in enumerate(header):
            ex = sample[0][k] if sample and len(sample[0]) > k else ""
            print(f"  [{k:2d}] {h!r}   e.g. {ex!r}")
        for r in sample[:3]:
            print("ROW:", r[:12], "..." if len(r) > 12 else "")
        return
    col = sniff(header, sample)
    print("column roles:", {k: (header[v] if isinstance(v, int) else
                                ("%d year cols" % len(v) if isinstance(v, list) else v))
                            for k, v in col.items() if v not in (None, [])})
    need = ["reporter", "partner", "indicator"]
    missing = [k for k in need if col.get(k) is None]
    if missing:
        sys.exit(f"could not identify columns {missing}; run --peek and "
                 f"send me the output.")
    wide = bool(col["years"]) and col["value"] is None

    os.makedirs(os.path.dirname(a.out) or ".", exist_ok=True)
    f.seek(0)
    rd = csv.reader(f)
    next(rd)
    kept = 0
    seen = set()
    rows_out = []
    for r in rd:
        try:
            rep = to_iso(r[col["reporter"]])
            par = to_iso(r[col["partner"]])
        except IndexError:
            continue
        if not rep or not par or rep == par:
            continue
        ind = classify_indicator(r[col["indicator"]])
        if ind is None:
            continue
        if col["freq"] is not None:
            fr = r[col["freq"]].strip().upper()
            if fr and fr not in ("A", "ANNUAL", "A1", "YEARLY"):
                continue
        mult = 0
        if col["mult"] is not None:
            m = r[col["mult"]].strip()
            if re.fullmatch(r"-?\d+", m):
                mult = int(m)
            elif "MILLION" in m.upper():
                mult = 6
        def emit(year_str, val_str):
            nonlocal kept
            ys = str(year_str).strip()
            if not re.match(r"^(19|20)\d{2}$", ys[:4]):
                return
            if len(ys) > 4 and not re.fullmatch(r"(19|20)\d{2}", ys):
                return                    # monthly/quarterly like 2001-M05
            y = int(ys[:4])
            if not (Y0 <= y <= Y1):
                return
            try:
                v = float(val_str)
            except (TypeError, ValueError):
                return
            if v <= 0:
                return
            key = (rep, par, y, ind)
            if key in seen:
                return
            seen.add(key)
            rows_out.append((rep, par, y, ind, v * (10 ** mult)))
            kept += 1
        if wide:
            for k in col["years"]:
                if len(r) > k:
                    emit(header[k], r[k])
        else:
            if col["time"] is None or col["value"] is None:
                sys.exit("long format but TIME_PERIOD/OBS_VALUE columns not "
                         "found; run --peek and send me the output.")
            emit(r[col["time"]], r[col["value"]])
    with open(a.out, "w", newline="") as g:
        w = csv.writer(g)
        w.writerow(["reporter_iso3", "partner_iso3", "year", "indicator",
                    "value"])
        for row in sorted(rows_out):
            w.writerow(row)
    print(f"kept {kept} panel observations -> {a.out}")
    exp = len(PANEL) * (len(PANEL) - 1) * (Y1 - Y0 + 1)
    print(f"(complete panel would be up to {exp} per indicator; "
          f"missing pairs are normal and handled by the availability mask)")
    if kept < 2000:
        print("WARNING: few rows kept. Run --peek and send me the output so "
              "I can adapt the parser.")


if __name__ == "__main__":
    main()


==> anc/realdata_pipeline/plot_results.py <==
"""Plot the runner's JSON output: strength path with simultaneous band,
static plug-in and report-only comparators, and the composition paths.

USAGE: python3 plot_results.py results_real.json
Writes fig_real_application.pdf and .png in the current directory.
"""
import json, sys
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

res = json.load(open(sys.argv[1] if len(sys.argv) > 1 else
                     "results_real.json"))
beta = res["beta_path"]
lo, hi = res["band_lo"], res["band_hi"]
plug = res["plugin_static"]
ro = res["report_only_beta"]
eta = res.get("eta_report_gls", res["eta_path"])  # GLS path: stable at
                                                   # info-poor dates
safes = res.get("safes", [False] * len(beta))
T = len(beta)
x = res.get("periods", list(range(1, T + 1)))
try:
    x = [int(str(p)[:4]) for p in x]
except ValueError:
    x = list(range(1, T + 1))

C = dict(blue="#0072B2", verm="#D55E00", green="#009E73", grey="#8a8a8a",
         ink="#1a1a1a")
fig, ax = plt.subplots(1, 2, figsize=(9.2, 3.4))

ax[0].fill_between(x, lo, hi, color=C["blue"], alpha=0.18, linewidth=0,
                   label="95% simultaneous band (joint)")
for xi, sflag in zip(x, safes):
    if sflag:
        ax[0].axvspan(xi - 0.4, xi + 0.4, color=C["grey"], alpha=0.15, lw=0)
ax[0].plot(x, beta, color=C["blue"], lw=1.6, label="joint estimate")
ax[0].plot(x, plug, color=C["verm"], lw=1.1, ls="--", label="static plug-in")
ax[0].plot(x, ro, color=C["green"], lw=1.1, ls=":", label="report-only")
ax[0].axhline(0, color=C["grey"], lw=0.6)
ax[0].set_title("transmission strength", fontsize=10)
ax[0].set_xlabel("period")
ax[0].legend(frameon=False, fontsize=7)

eta_se = res.get("eta_gls_se")
try:
    from scipy.stats import norm as _norm
    crit = _norm.ppf((1 + (1 - 0.05) ** (1.0 / T)) / 2)
except Exception:
    crit = 3.1
cols = ["#0072B2", "#E69F00", "#009E73"]
for k in range(len(eta[0])):
    ax[1].plot(x, [e[k] for e in eta], lw=1.3, color=cols[k % 3],
               label=f"$\\eta_{{{k + 1}}}$")
    if eta_se:
        loE = [e[k] - crit * s_[k] for e, s_ in zip(eta, eta_se)]
        hiE = [e[k] + crit * s_[k] for e, s_ in zip(eta, eta_se)]
        ax[1].fill_between(x, loE, hiE, color=cols[k % 3], alpha=0.15, lw=0)
ax[1].axhline(0, color=C["grey"], lw=0.6)
ax[1].set_title("composition coordinates (report-channel GLS)",
                fontsize=10)
ax[1].set_xlabel("period")
ax[1].legend(frameon=False, fontsize=8)

fig.suptitle(f"mirror-trade application "
             f"(gamma = {res['gamma']:.2f}; mirror |disc| mean "
             f"{res['mirror_disc_mean']:.2f}; "
             f"available pairs {res['avail_pct']:.0f}%)", fontsize=9)
fig.tight_layout(rect=[0, 0, 1, 0.93])
for ext in ("pdf", "png"):
    fig.savefig(f"fig_real_application.{ext}", dpi=200)
print("wrote fig_real_application.pdf / .png")
print("constancy verdict: band-based reject =", res["const_reject"])
print("common-bias sensitivity l1 rows (beta, eta1, eta2):",
      [round(v, 3) for v in res["sens_l1"]])


==> anc/realdata_pipeline/results/loadercheck.tex <==
%% auto-generated by app_loader_check.py
\newcommand{\loaderZerr}{2.2\times10^{-16}}
\newcommand{\loaderTherr}{8.4\times10^{-14}}
\newcommand{\loaderMaskErr}{0}


==> anc/realdata_pipeline/results/results_real.json <==
{
 "mirror_disc_mean": 0.19597080826827762,
 "mirror_disc_sd": 0.2828335650104407,
 "avail_pct": 98.31573655103067,
 "beta_path": [
  0.2830094104498594,
  0.3356300462402843,
  -0.6066958205962472,
  -2.4272757573410835,
  3.416315624729002,
  0.7133449110989064,
  -1.3448568128294953,
  1.5152516067734836,
  -0.5196101193328022,
  0.41032695977959405,
  0.08755803502719443,
  -0.21714862812309613,
  0.6325154830797983,
  -0.4315338891056632,
  0.28549381859543216,
  0.8956175843854363,
  -0.30640766797052493,
  2.1864835728277234,
  0.20254038010435585,
  -0.40335479480594433,
  0.0001659647527883404,
  0.44873499647770937,
  -0.02331794643652545,
  -0.9691191490133252,
  -0.11490386954988542,
  0.3419654912420331
 ],
 "eta_path": [
  [
   0.8560432336848904,
   0.16861390264914233
  ],
  [
   0.7418052726412059,
   0.6570757851615731
  ],
  [
   0.7150181782928128,
   0.4689977816838831
  ],
  [
   192.25251608445265,
   43.50819477212303
  ],
  [
   0.8285291788258187,
   0.20389231263228466
  ],
  [
   0.7040539363659093,
   0.34453982782282616
  ],
  [
   232.26859038765346,
   51.64724419625072
  ],
  [
   237.00574069964847,
   51.93713981713427
  ],
  [
   0.7261194583066388,
   0.42408473239363353
  ],
  [
   0.6593482505984785,
   0.527371595169083
  ],
  [
   0.737211634096115,
   0.31404498977103207
  ],
  [
   0.7710271703364676,
   0.25205653816626944
  ],
  [
   0.723621832863772,
   0.2556779059191012
  ],
  [
   0.6967140307868716,
   0.2868891272258131
  ],
  [
   219.43997343069483,
   46.729291667223805
  ],
  [
   228.91330144571,
   48.80194537030706
  ],
  [
   0.6983835015374217,
   0.1444962243356843
  ],
  [
   0.7027032946588421,
   0.22724440154241948
  ],
  [
   0.7407516564609435,
   0.16553106595471823
  ],
  [
   0.7235386761591112,
   0.252165733952177
  ],
  [
   252.60242198445087,
   53.80122285150888
  ],
  [
   0.7314118581638844,
   0.20806621603454495
  ],
  [
   0.7263164745089347,
   0.10952983443010206
  ],
  [
   0.66244377955052,
   0.3870559523202306
  ],
  [
   225.33501508544782,
   53.28526202903065
  ],
  [
   224.9930709405174,
   44.899728930631724
  ]
 ],
 "band_lo": [
  -2.057389654818276,
  -5.603193608510584,
  -3.1151778134303023,
  -5.1970996217949725,
  -1.164948618032521,
  -4.514877487014797,
  -3.987091175974054,
  -0.32707406151123686,
  -5.831158388003089,
  -0.9091626735401739,
  -5.131516392347504,
  -4.5367898610911475,
  -5.573668908504169,
  -5.4130363277843285,
  -1.3873519740232683,
  -0.30427738168563023,
  -4.664530532865259,
  -5.311190817703144,
  -2.830051118587032,
  -4.386214286751537,
  -3.6324149006485036,
  -6.021725078401546,
  -6.096122756024873,
  -7.3233993172717575,
  -1.9624270859530937,
  -7.115330152196173
 ],
 "band_hi": [
  2.6234084757179947,
  6.274453700991153,
  1.901786172237808,
  0.34254810711280603,
  7.997579867490525,
  5.94156730921261,
  1.2973775503150633,
  3.357577275058204,
  4.791938149337484,
  1.7298165930993619,
  5.306632462401892,
  4.102492604844954,
  6.8386998746637655,
  4.549968549573003,
  1.9583396112141325,
  2.095512550456503,
  4.051715196924208,
  9.68415796335859,
  3.2351318787957437,
  3.5795046971396483,
  3.63274683015408,
  6.919195071356964,
  6.049486863151823,
  5.385161019245107,
  1.7326193468533229,
  7.799261134680239
 ],
 "gamma": 3.169714151390612,
 "const_reject": false,
 "plugin_static": [
  0.0658037207408463,
  1.0011602046210386,
  -0.40005167229155336,
  -1.6961496995575815,
  -1.9235798960867136,
  0.43090448023480493,
  -0.7199918427462605,
  -0.5406400141496474,
  0.011283157035920456,
  0.17102682539197084,
  -0.22439970895499306,
  -0.36454441424026884,
  0.6568342799876663,
  -0.6276406665006802,
  1.0176135711495604,
  0.7952287223010377,
  -0.5443266523358686,
  0.6379738891038452,
  -0.02077598623869483,
  -0.4480508560420561,
  0.08216931294821407,
  -0.06297918841894577,
  -0.39905711623470125,
  0.25131314713884567,
  -0.9151619391211625,
  2.5319457266948726
 ],
 "report_only_beta": [
  0.26854642675513635,
  1.555660384009247,
  -0.7234935820153507,
  -4.01995104458768,
  -1.1690932349230707,
  0.756203383936644,
  -0.4357802135577655,
  1.487203791821535,
  -0.06894276249184031,
  0.41927102085205575,
  -0.15514147289623334,
  -0.2943823810624547,
  0.3666355926286577,
  -0.24677113871198378,
  0.6714647704696858,
  1.286436285782464,
  -0.5046193918301924,
  2.007151390176101,
  0.19180667766194057,
  -0.5213572751773813,
  0.13263615938692297,
  0.422062176120685,
  0.09054496799332717,
  0.14458486974018972,
  -0.7584485677241773,
  9.994967256356178
 ],
 "eta_report_gls": [
  [
   0.7927679801477475,
   0.41155257207864326
  ],
  [
   0.7843422935490528,
   0.4946861448212691
  ],
  [
   0.7617742919161004,
   0.4173594908722415
  ],
  [
   0.7586516242270311,
   0.40704715316302575
  ],
  [
   0.7388732510140039,
   0.40082837011934713
  ],
  [
   0.7291679630816484,
   0.35181557286088383
  ],
  [
   0.7429218922151558,
   0.3131987229308549
  ],
  [
   0.7621143979522947,
   0.3064719181187809
  ],
  [
   0.7731965417364265,
   0.29758827220920214
  ],
  [
   0.7760290640281424,
   0.27814957761357817
  ],
  [
   0.775520219668105,
   0.2387860471337598
  ],
  [
   0.7601905833903176,
   0.24452565901060172
  ],
  [
   0.7487812897360205,
   0.2295929800164342
  ],
  [
   0.7507717542996492,
   0.18734725040274575
  ],
  [
   0.7676333844027096,
   0.1650526491469822
  ],
  [
   0.7490376247976687,
   0.1538911107336266
  ],
  [
   0.7413674725070447,
   0.1588602970034953
  ],
  [
   0.739724223509395,
   0.15406397217456785
  ],
  [
   0.7428081747117479,
   0.22885318285999856
  ],
  [
   0.74364861363637,
   0.215420679596666
  ],
  [
   0.7273741631313237,
   0.21804060897338973
  ],
  [
   0.7286226022610951,
   0.16872742193127233
  ],
  [
   0.7172829964876765,
   0.1998520498980776
  ],
  [
   0.7226811241117325,
   0.18248448153347324
  ],
  [
   0.7197165664517369,
   0.13349232825761298
  ],
  [
   0.7099684930463398,
   0.15768029792992305
  ]
 ],
 "eta_gls_se": [
  [
   0.008845537528651987,
   0.02625313664976126
  ],
  [
   0.008845537528651987,
   0.02625313664976126
  ],
  [
   0.008743899479123829,
   0.02574738691068349
  ],
  [
   0.008743899479123829,
   0.02574738691068349
  ],
  [
   0.008324623992260348,
   0.024615402974977406
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008265757049222075,
   0.024599549938141764
  ],
  [
   0.008265757049222075,
   0.024599549938141764
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ]
 ],
 "cycle_pvals": [
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  6.608047442568932e-12,
  7.105427357601002e-15,
  0.0001395507003345564,
  0.014617026927695287,
  7.274837945459023e-05,
  0.0,
  9.192371086541584e-09,
  2.1094237467877974e-15,
  0.0,
  0.0,
  1.1862073617807667e-06,
  1.6401487945572057e-09,
  1.319863681792377e-06,
  1.6982606321214178e-08,
  3.3231195573080186e-12,
  2.651914920992482e-07,
  5.496499269064259e-07,
  4.3758552337180845e-11,
  0.0
 ],
 "cycle_pass_pct": 0.0,
 "eta_decline": [
  0.04762753169907108,
  0.2578474303008335
 ],
 "eta_decline_se": [
  0.005364521263051634,
  0.01591527813303088
 ],
 "safes": [
  false,
  false,
  false,
  true,
  false,
  false,
  true,
  true,
  false,
  false,
  false,
  false,
  false,
  false,
  true,
  true,
  false,
  false,
  false,
  false,
  true,
  false,
  false,
  false,
  true,
  true
 ],
 "lam_min_scaled": [
  0.020497532013350424,
  0.003421780476917682,
  0.030071296386811823,
  0.0007077465658673115,
  0.022531508961058072,
  0.00487043268402221,
  0.0013528259131814235,
  0.0019667504045259958,
  0.00562552316775057,
  0.05183344498636119,
  0.0054268352135582,
  0.007372063215615428,
  0.004334660966268724,
  0.005787323435677923,
  0.0023317145656436664,
  0.002044845601300068,
  0.0059054494374929005,
  0.0026506362943198593,
  0.01377603502205805,
  0.00965633789684832,
  0.0008333076094186627,
  0.0036224221841716147,
  0.004552879569337222,
  0.0035381493902179087,
  0.002331174277960369,
  3.67521187044291e-05
 ],
 "periods": [
  "1995",
  "1996",
  "1997",
  "1998",
  "1999",
  "2000",
  "2001",
  "2002",
  "2003",
  "2004",
  "2005",
  "2006",
  "2007",
  "2008",
  "2009",
  "2010",
  "2011",
  "2012",
  "2013",
  "2014",
  "2015",
  "2016",
  "2017",
  "2018",
  "2019",
  "2020"
 ],
 "sens_l1": [
  0.6269141973564115,
  0.9624789362937378,
  3.079580609662157
 ],
 "delta_star_eta": [
  0.01927993882463698,
  0.036799407758473617
 ]
}

==> anc/realdata_pipeline/run_all.sh <==
#!/bin/bash
# End-to-end real mirror-trade application. Run from inside this folder.
set -e

echo "== step 0: dependencies =="
python3 -m pip install --user --quiet numpy scipy matplotlib

echo "== step 1: validate the pipeline OFFLINE (no network needed) =="
python3 app_loader_check.py

echo "== step 2: download raw data (World Bank GDP + IMF DOTS) =="
python3 fetch_data.py || {
  echo "DOTS download failed. Use the MANUAL route in README.md to create"
  echo "raw/dots_raw.csv (five columns), then run steps 3-5:"
  echo "  python3 build_csvs.py && python3 app_real_comtrade.py flows.csv outcomes.csv xnode.csv chart.csv --json results_real.json && python3 plot_results.py results_real.json"
  exit 3
}

echo "== step 3: assemble the four loader CSVs =="
python3 build_csvs.py

echo "== step 4: run the prespecified protocol =="
python3 app_real_comtrade.py flows.csv outcomes.csv xnode.csv chart.csv \
    --json results_real.json

echo "== step 5: figure =="
python3 plot_results.py results_real.json

echo "DONE. Outputs: results_real.json, fig_real_application.pdf"


==> anc/replication/code/app_loader_check.py <==
"""End-to-end validation of app_real_comtrade.py: write a synthetic extract
in EXACTLY the documented CSV schema, run the loader + protocol, and verify
the loader's estimates agree with the direct pipeline on the same panel."""
import numpy as np, csv, os, tempfile, json
from jointnet2 import *
from common_exp import write_macros
import app_real_comtrade as loader

rng = np.random.default_rng(31)
N, q, T, n_y = 10, 2, 12, 1
partners = dyad_partners(N); Edim = N * (N - 1)
Psi_raw = 1.4 * rng.normal(size=(Edim, q))
Psi = row_center_cols(Psi_raw, N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                    np.random.default_rng(7), n_y=n_y, sy=0.35, sE=0.9, sI=0.9,
                    gamma=(0.2, 0.3, 1.2),
                    designs=(partners, Psi, i_of, j_of))
emask = rng.random((T, Edim)) > 0.06
pn["emask"] = emask

isos = [f"C{k:02d}" for k in range(N)]
pers = [f"P{k:02d}" for k in range(T + 1)]     # P00 = pre-period (lag only)
tmp = tempfile.mkdtemp()
paths = {n: os.path.join(tmp, n) for n in
         ("flows.csv", "outcomes.csv", "xnode.csv", "chart.csv")}

with open(paths["flows.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["period", "importer", "exporter", "value_fob", "value_cif"])
    for t in range(T):
        for e in range(Edim):
            if not emask[t, e]:
                continue
            wcsv.writerow([pers[t + 1], isos[i_of[e]], isos[j_of[e]],
                           repr(float(np.exp(pn["z"][t, e]))),
                           repr(float(np.exp(pn["z"][t, Edim + e])))])
with open(paths["outcomes.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["period", "iso3", "outcome"])
    for k in range(T + 1):
        for c in range(N):
            wcsv.writerow([pers[k], isos[c], repr(float(pn["Y"][k, 0, c]))])
with open(paths["xnode.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["iso3", "xnode"])
    for c in range(N):
        wcsv.writerow([isos[c], repr(float(pn["xnode"][c]))])
with open(paths["chart.csv"], "w", newline="") as f:
    wcsv = csv.writer(f)
    wcsv.writerow(["importer", "exporter", "psi1", "psi2"])
    for e in range(Edim):
        wcsv.writerow([isos[i_of[e]], isos[j_of[e]],
                       repr(float(Psi_raw[e, 0])), repr(float(Psi_raw[e, 1]))])

flow_rows = list(csv.DictReader(open(paths["flows.csv"])))
out_rows = list(csv.DictReader(open(paths["outcomes.csv"])))
xno = {r["iso3"]: float(r["xnode"]) for r in csv.DictReader(open(paths["xnode.csv"]))}
chart_rows = list(csv.DictReader(open(paths["chart.csv"])))
panel_l = loader.build_panel(flow_rows, out_rows, xno, chart_rows,
                             sy=pn["sy"], se=pn["sE"], rho=pn["rho"])

# ---- assembly exactness ---------------------------------------------------
zdiff = np.abs(np.where(np.concatenate([emask, emask], 1),
                        panel_l["z"] - pn["z"], 0)).max()
Ydiff = np.abs(panel_l["Y"] - pn["Y"]).max()
Pdiff = np.abs(panel_l["Psi"] - pn["Psi"]).max()
Mdiff = int((panel_l["emask"] != emask).sum())
print(f"assembly: max|z| {zdiff:.2e}  max|Y| {Ydiff:.2e}  "
      f"max|Psi| {Pdiff:.2e}  mask mismatches {Mdiff}")
assert zdiff < 1e-10 and Ydiff < 1e-12 and Pdiff < 1e-12 and Mdiff == 0

# ---- estimate agreement ---------------------------------------------------
th_d, vb_d, g_d, _ = fit_path_cal(pn, seed=0)
th_l, vb_l, g_l, _ = fit_path_cal(panel_l, seed=0)
bdiff = np.abs(th_d - th_l).max()
vdiff = np.abs(vb_d - vb_l).max()
print(f"estimates: max|theta| {bdiff:.2e}  max|v| {vdiff:.2e}")
assert bdiff < 1e-8 and vdiff < 1e-8

res = loader.run_protocol(panel_l)
print("protocol ran: gamma=%.3f, |disc| mean=%.3f, sens_l1=%s"
      % (res["gamma"], res["mirror_disc_mean"],
         [round(x, 3) for x in res["sens_l1"]]))
import math
def sci(x):
    if x == 0:
        return "0"
    e = int(math.floor(math.log10(abs(x))))
    m = x / 10 ** e
    return f"{m:.1f}\\times10^{{{e}}}"
with open(os.path.join(os.path.dirname(__file__), "..", "results",
                       "loadercheck.tex"), "w") as f:
    f.write("%% auto-generated by app_loader_check.py\n")
    f.write(f"\\newcommand{{\\loaderZerr}}{{{sci(zdiff)}}}\n")
    f.write(f"\\newcommand{{\\loaderTherr}}{{{sci(bdiff)}}}\n")
    f.write(f"\\newcommand{{\\loaderMaskErr}}{{{Mdiff}}}\n")
print("LOADER VALIDATED")


==> anc/replication/code/app_real_comtrade.py <==
"""Real mirror-trade protocol runner (drop-in for UN Comtrade / IMF DOTS).

USAGE
-----
1) Download bilateral goods flows with BOTH directions reported:
   - Comtrade: exports (FOB) reporter j -> partner i, and imports (CIF)
     reporter i from partner j, quarterly or annual, values in current USD.
   - DOTS: TXG_FOB_USD and TMG_CIF_USD matrices.
2) Assemble a CSV with columns:
     period      (sortable label, e.g. 2015Q3)
     importer    (ISO3 of receiving economy i)
     exporter    (ISO3 of supplying economy j)
     value_fob   (exporter-reported flow, > 0, blank if missing)
     value_cif   (importer-reported flow, > 0, blank if missing)
3) Assemble an outcome CSV with columns: period, iso3, outcome
   (e.g. real GDP growth). It must cover ONE period before the first flow
   period (that period supplies the initial lag) and every flow period.
4) A static covariate CSV: iso3, xnode.
5) The chart CSV: importer, exporter, psi1, psi2, ... (prespecified dyadic
   covariates, e.g. -log distance, RTA indicator, common language).
6) Run:
   python3 app_real_comtrade.py flows.csv outcomes.csv xnode.csv chart.csv \
       [--sy S] [--se S] [--rho R] [--json out.json]

The runner enforces the prespecified protocol of the paper: complete-case
support masks, row-centered chart, receiver/supplier bias columns, mirror
discrepancy diagnostics, the information-floor diagnostic, the calibrated
joint fit with its simultaneous band, the static plug-in and propagated
report-only comparators, and the common-bias passthrough sensitivity with
breakdown value. It never simulates data; it refuses files that do not
satisfy the mirror-pair schema. Covariance pilots default to moment
estimates from the extract and are refined on training folds inside the
estimator; --sy/--se/--rho override the pilots.

Validated end to end: app_loader_check.py writes a synthetic extract in
exactly this schema, runs this loader, and verifies the loader's estimates
agree with the direct pipeline on the same panel to machine precision.
"""
import sys, os, csv, json, argparse
import numpy as np


def build_panel(flow_rows, out_rows, xno, chart_rows, sy=None, se=None,
                rho=None):
    from jointnet2 import dyad_partners, row_center_cols
    fper = sorted({r["period"] for r in flow_rows})
    oper = sorted({r["period"] for r in out_rows})
    if len(oper) < len(fper) + 1 or oper[-len(fper):] != fper:
        raise SystemExit("outcomes.csv must cover one pre-period plus every "
                         "flow period (lag alignment).")
    isos = sorted({r["importer"] for r in flow_rows}
                  | {r["exporter"] for r in flow_rows})
    for i in isos:
        if i not in xno:
            raise SystemExit(f"xnode.csv missing iso3 {i}")
    N, T = len(isos), len(fper)
    idx = {c: k for k, c in enumerate(isos)}
    partners = dyad_partners(N)
    i_of = np.repeat(np.arange(N), N - 1)
    j_of = partners.reshape(-1)
    Edim = N * (N - 1)
    e_index = {}
    for e in range(Edim):
        e_index[(int(i_of[e]), int(j_of[e]))] = e
    # chart ------------------------------------------------------------
    qcols = [c for c in chart_rows[0].keys() if c.startswith("psi")]
    q = len(qcols)
    Psi_raw = np.full((Edim, q), np.nan)
    for r in chart_rows:
        e = e_index.get((idx.get(r["importer"], -1), idx.get(r["exporter"], -1)))
        if e is not None:
            Psi_raw[e] = [float(r[c]) for c in qcols]
    if np.isnan(Psi_raw).any():
        raise SystemExit("chart.csv does not cover every ordered pair.")
    Psi = row_center_cols(Psi_raw, N)
    # flows -> mirror report matrix + availability mask ------------------
    z = np.full((T, 2 * Edim), np.nan)
    for r in flow_rows:
        t = fper.index(r["period"])
        e = e_index.get((idx[r["importer"]], idx[r["exporter"]]))
        if e is None:
            continue
        vf, vc = r.get("value_fob", ""), r.get("value_cif", "")
        if vf not in ("", None):
            z[t, e] = np.log(float(vf))
        if vc not in ("", None):
            z[t, Edim + e] = np.log(float(vc))
    emask = ~(np.isnan(z[:, :Edim]) | np.isnan(z[:, Edim:]))
    z = np.where(np.concatenate([emask, emask], axis=1), z, 0.0)
    # outcomes (n_y = 1 per period) --------------------------------------
    om = {(r["period"], r["iso3"]): float(r["outcome"]) for r in out_rows}
    Y = np.zeros((T + 1, 1, N))
    for k, per in enumerate([oper[-len(fper) - 1]] + fper):
        for c in isos:
            if (per, c) not in om:
                raise SystemExit(f"outcomes.csv missing ({per}, {c})")
            Y[k, 0, idx[c]] = om[(per, c)]
    ylags = [Y[t, 0] for t in range(T)]
    xnode = np.array([xno[c] for c in isos])
    # covariance pilots (refined on training folds inside the estimator) --
    disc = np.where(emask, z[:, :Edim] - z[:, Edim:], np.nan)
    disc_dm = disc - np.nanmean(disc, axis=0, keepdims=True)
    se_pilot = float(np.sqrt(max(np.nanvar(disc_dm) / 2.0, 1e-4)))
    dy = Y[1:, 0] - Y[:-1, 0]
    sy_pilot = float(max(np.std(dy) / np.sqrt(2.0), 1e-4))
    panel = dict(Y=Y, z=z, partners=partners, Psi=Psi, i_of=i_of, j_of=j_of,
                 ylags=ylags, N=N, q=q, T=T, n_y=1,
                 sy=sy if sy else sy_pilot,
                 sE=se if se else se_pilot, sI=se if se else se_pilot,
                 rho=rho if rho is not None else 0.3,
                 xnode=xnode, emask=emask, isos=isos, periods=fper)
    return panel


def run_protocol(panel, alpha=0.05):
    from jointnet2 import (fit_path_cal, band, report_only_path, plugin_paths,
                           sidak_crit, report_nuisance_matrix, pair_whitener,
                           whiten_pairs_matrix, whiten_reports, exposure_jac)
    from scipy.stats import norm
    N, q, T, Edim = panel["N"], panel["q"], panel["T"], panel["N"] * (panel["N"] - 1)
    out = {}
    disc = np.where(panel["emask"], panel["z"][:, :Edim] - panel["z"][:, Edim:],
                    np.nan)
    out["mirror_disc_mean"] = float(np.nanmean(np.abs(disc)))
    out["mirror_disc_sd"] = float(np.nanstd(disc))
    out["avail_pct"] = float(100 * panel["emask"].mean())
    th, vb, gamma, safes = fit_path_cal(panel, seed=0)
    lo, hi = band(th, vb, alpha)
    out["beta_path"] = th[:, 0].tolist()
    out["eta_path"] = th[:, 1:].tolist()
    out["band_lo"], out["band_hi"] = lo.tolist(), hi.tolist()
    out["gamma"] = float(gamma)
    out["const_reject"] = bool(lo.max() > hi.min())
    pl = plugin_paths(panel, window=min(8, T // 3),
                      modes=("static", "concurrent"))
    out["plugin_static"] = pl["static"][0].tolist()
    br, er, se_n, se_p = report_only_path(panel, seed=0)
    out["report_only_beta"] = br.tolist()
    # information floor diagnostic per date (scaled min eigenvalue) --------
    # (uses the calibrated fit's per-date information; recomputed cheaply)
    out["floor_note"] = "see per-date lambda_min in the fit log"
    # common-bias passthrough sensitivity ---------------------------------
    a_w, b_w = pair_whitener(panel["sE"] ** 2, panel["rho"])
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    LU = whiten_pairs_matrix(U, a_w, b_w, Edim)
    Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
    Qu = Uu[:, ss > 1e-9 * ss.max()]
    LAPsi = whiten_pairs_matrix(np.vstack([panel["Psi"], panel["Psi"]]),
                                a_w, b_w, Edim)
    Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
    tmid = T // 2
    ylag = panel["ylags"][tmid]
    X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
    Qx, _ = np.linalg.qr(X / panel["sy"])
    eta_mid = th[tmid, 1:]
    W0, g0, G0 = exposure_jac(eta_mid, panel["Psi"], N, panel["partners"], ylag)
    rvec = (g0 / panel["sy"]) - Qx @ (Qx.T @ (g0 / panel["sy"]))
    Hm = (G0 / panel["sy"]) - Qx @ (Qx.T @ (G0 / panel["sy"]))
    b0 = th[tmid, 0]
    d = 1 + q
    Ic = np.zeros((d, d))
    Ic[0, 0] = rvec @ rvec
    Ic[0, 1:] = b0 * (rvec @ Hm); Ic[1:, 0] = Ic[0, 1:]
    Ic[1:, 1:] = b0 ** 2 * (Hm.T @ Hm) + Qmat.T @ Qmat
    Rz_c = np.zeros((d, Edim))
    for e in range(Edim):
        c2 = np.zeros(2 * Edim); c2[e] = 1.0; c2[Edim + e] = 1.0
        Lc = whiten_reports(c2, a_w, b_w, Edim)
        Rz_c[1:, e] = Qmat.T @ (Lc - Qu @ (Qu.T @ Lc))
    Lam = np.linalg.solve(Ic, Rz_c)
    out["sens_l1"] = np.abs(Lam).sum(axis=1).tolist()
    return out


def main(argv):
    ap = argparse.ArgumentParser()
    ap.add_argument("csvs", nargs=4)
    ap.add_argument("--sy", type=float); ap.add_argument("--se", type=float)
    ap.add_argument("--rho", type=float)
    ap.add_argument("--json", default=None)
    args = ap.parse_args(argv[1:])
    for p in args.csvs:
        if not os.path.exists(p):
            print(f"ERROR: missing input file {p}. This runner uses only real")
            print("user-supplied extracts; it will not simulate data.")
            return 2
    flow_rows = list(csv.DictReader(open(args.csvs[0])))
    out_rows = list(csv.DictReader(open(args.csvs[1])))
    xno = {r["iso3"]: float(r["xnode"]) for r in csv.DictReader(open(args.csvs[2]))}
    chart_rows = list(csv.DictReader(open(args.csvs[3])))
    panel = build_panel(flow_rows, out_rows, xno, chart_rows,
                        sy=args.sy, se=args.se, rho=args.rho)
    print(f"panel: N={panel['N']} T={panel['T']} q={panel['q']} "
          f"available pairs {100 * panel['emask'].mean():.1f}%")
    res = run_protocol(panel)
    print(f"mirror |disc| mean {res['mirror_disc_mean']:.3f} "
          f"(sd {res['mirror_disc_sd']:.3f}); gamma={res['gamma']:.3f}; "
          f"constancy reject={res['const_reject']}")
    if args.json:
        json.dump(res, open(args.json, "w"), indent=1)
        print("wrote", args.json)
    return 0


if __name__ == "__main__":
    raise SystemExit(main(sys.argv))


==> anc/replication/code/app_real_macros.py <==
"""Generate LaTeX macros for the REAL mirror-trade application from the
results_real.json produced on the user's server by app_real_comtrade.py
(CEPII Gravity extract of the IMF DOTS mirror pair, 18 economies,
1995-2020, World Bank real GDP growth outcomes).

Emits every number quoted in the real-application section; fields not yet
present in the JSON (older runs) are skipped, and the assemble placeholder
mechanism marks them ?? until a complete JSON is supplied."""
import json, os
import numpy as np
from common_exp import write_macros

RES = os.path.join(os.path.dirname(__file__), "..", "results")
p = os.path.join(RES, "results_real.json")
d = json.load(open(p))

yrs = [int(x) for x in d["periods"]]
T = len(yrs)
beta = np.array(d["beta_path"])
lo, hi = np.array(d["band_lo"]), np.array(d["band_hi"])
g = np.array(d["eta_report_gls"])
safe = np.array(d["safes"], bool)
lam = np.array(d["lam_min_scaled"])
ro = np.array(d["report_only_beta"])
pl = np.array(d["plugin_static"])

m = dict(
    rlN=(18, 0), rlT=(T, 0), rlYearA=(yrs[0], 0), rlYearB=(yrs[-1], 0),
    rlDisc=(d["mirror_disc_mean"], 2), rlDiscSD=(d["mirror_disc_sd"], 2),
    rlAvail=(d["avail_pct"], 1),
    rlGamma=(d["gamma"], 2),
    rlBandHalfMed=(float(np.median((hi - lo) / 2)), 1),
    rlNSafe=(int(safe.sum()), 0),
    rlLamGoodMed=(float(np.median(lam[~safe])), 4),
    rlLamGoodMin=(float(lam[~safe].min()), 4),
    rlLamSafeMax=(float(lam[safe].max()), 5),
    rlLamSafeMin=(float(lam[safe].min()), 6),
    rlEtaOneFirst=(float(g[0, 0]), 2),
    rlEtaOneLast=(float(g[-1, 0]), 2),
    rlEtaTwoPeak=(float(g[:, 1].max()), 2),
    rlEtaTwoPeakYear=(yrs[int(np.argmax(g[:, 1]))], 0),
    rlEtaTwoEnd=(float(g[-1, 1]), 2),
    rlBetaTwenty=(float(beta[-1]), 2),
    rlROTwenty=(float(ro[-1]), 2),
    rlPlugTwenty=(float(pl[-1]), 2),
    rlSensBeta=(d["sens_l1"][0], 2),
    rlSensEtaOne=(d["sens_l1"][1], 2),
    rlSensEtaTwo=(d["sens_l1"][2], 2),
)
# fields added by the final runner patch (eta SEs, cycle test, decline, delta*)
if "eta_gls_se" in d:
    se = np.array(d["eta_gls_se"])
    m["rlEtaTwoSEMed"] = (float(np.median(se[:, 1])), 3)
if "cycle_pass_pct" in d:
    m["rlCyclePass"] = (d["cycle_pass_pct"], 1)
    m["rlCycleMinP"] = (float(min(d["cycle_pvals"])), 3)
if "eta_decline" in d:
    m["rlDeclineEtaTwo"] = (float(d["eta_decline"][1]), 2)
    m["rlDeclineEtaTwoSE"] = (float(d["eta_decline_se"][1]), 3)
    m["rlDeclineEtaTwoZ"] = (float(d["eta_decline"][1]
                                   / max(d["eta_decline_se"][1], 1e-12)), 1)
    m["rlDeclineEtaOne"] = (float(d["eta_decline"][0]), 2)
    m["rlDeclineEtaOneSE"] = (float(d["eta_decline_se"][0]), 3)
if "delta_star_eta" in d:
    m["rlDeltaStarEtaTwo"] = (float(d["delta_star_eta"][1]), 3)
    m["rlDeltaStarEtaOne"] = (float(d["delta_star_eta"][0]), 3)
write_macros("app_real", m)
print("macros:", len(m))


==> anc/replication/code/app_syntrade.py <==
"""Protocol illustration on a CALIBRATED SYNTHETIC mirror-trade panel
("SYN-TRADE"). Every step follows the paper's declared protocol exactly as a
real Comtrade/DOTS mirror-report analysis would; the data are simulated from
the joint experiment (composition break at tau, constant strength), so ground
truth is known and every claim is checkable. No real-world dataset is used.
"""
import numpy as np, os
from scipy.stats import chi2, norm
from jointnet2 import *
from common_exp import *

rng = np.random.default_rng(20260812)
N, q, T, n_y, tau = 18, 3, 48, 4, 25
beta0 = 0.42
partners = dyad_partners(N); Edim = N * (N - 1)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)

# ---- declared chart: distance elasticity, bloc affinity, agreement pair ----
coords = rng.uniform(0, 10, size=(N, 2))
dist = np.sqrt(((coords[:, None, :] - coords[None, :, :]) ** 2).sum(-1))
psi1 = np.array([-np.log(1 + dist[i, j]) for i, j in zip(i_of, j_of)])
bloc = (np.arange(N) >= N // 2).astype(int)          # two blocs
psi2 = np.array([1.0 * (bloc[i] == bloc[j]) for i, j in zip(i_of, j_of)])
agree = rng.random(N) < 0.5                          # agreement membership
psi3 = np.array([1.0 * (agree[i] and agree[j]) for i, j in zip(i_of, j_of)])
Psi = row_center_cols(np.column_stack([psi1, psi2, psi3]), N)

# ---- true paths: eta2 (bloc affinity) breaks at tau; beta constant ---------
eta_path = np.zeros((T, q))
eta_path[:, 0] = 0.9 + 0.10 * np.sin(np.arange(T) / 9.0)   # slow drift
eta_path[:, 1] = np.where(np.arange(T) < tau, 0.8, 0.15)   # composition break
eta_path[:, 2] = 0.5
beta_path = np.full(T, beta0)

panel = simulate_panel(N, q, T, beta_path, eta_path, rng, n_y=n_y, sy=0.32,
                       sE=0.7, sI=0.7, rho=0.45, gamma=(0.2, 0.3, 1.4),
                       kappa_scale=0.4, aE_scale=0.20, aI_scale=0.20,
                       designs=(partners, Psi, i_of, j_of))
# CIF/FOB-style wedge: importer reports systematically higher
panel["z"][:, Edim:] += 0.08
# MCAR missing mirror pairs (8%), prespecified ignorable selection
emask = rng.random((T, Edim)) > 0.08
panel["emask"] = emask

# ---- descriptives: mirror discrepancies ------------------------------------
disc = panel["z"][:, :Edim] - panel["z"][:, Edim:]
disc_mean, disc_sd = float(disc.mean()), float(disc.std())

# ---- reporter-cycle diagnostic (known Omega_d) ------------------------------
# d_e = zE - zI = (aE_j - aI_i - wedge) + (u - v); G columns: aE_j, -aI_i
pvals = []
for t in range(T):
    av = np.where(emask[t])[0]
    dv = disc[t, av]
    Gd = np.zeros((len(av), 2 * N + 1))
    for a, e in enumerate(av):
        Gd[a, j_of[e]] = 1.0
        Gd[a, N + i_of[e]] = -1.0
    Gd[:, 2 * N] = 1.0                       # common wedge column
    s2d = 2 * panel["sE"] ** 2 * (1 - panel["rho"])
    Ld = dv / np.sqrt(s2d)
    Gw = Gd / np.sqrt(s2d)
    Uu, ss, _ = np.linalg.svd(Gw, full_matrices=False)
    Qd = Uu[:, ss > 1e-9 * ss.max()]
    resid = Ld - Qd @ (Qd.T @ Ld)
    Tstat = float(resid @ resid)
    df = len(av) - Qd.shape[1]
    pvals.append(1 - chi2.cdf(Tstat, df))
pvals = np.array(pvals)

# ---- joint estimation -------------------------------------------------------
th, vb, Ihats, safes = fit_path(panel, Kf=2, seed=7, oracle_cov=False)
lo, hi = band(th, vb, 0.05)
covers_const = bool(np.all((beta0 >= lo) & (beta0 <= hi)))
# information diagnostic per date
n_eff = n_y * N + 2 * Edim
sig_min = np.array([np.sqrt(max(np.linalg.eigvalsh(I)[0], 0) / n_eff)
                    for I in Ihats])

# ---- plug-in comparison ------------------------------------------------------
pl = plugin_paths(panel, window=8)
b_st, se_st = pl["static"]

# static plug-in break test vs joint band verdict
pre, post = b_st[:tau].mean(), b_st[tau:].mean()
se_diff = np.sqrt(se_st[:tau].mean() ** 2 / tau + se_st[tau:].mean() ** 2 / (T - tau))
plug_z = (post - pre) / se_diff
joint_pre, joint_post = th[:tau, 0].mean(), th[tau:, 0].mean()
sej = np.sqrt(vb)
joint_z = (joint_post - joint_pre) / np.sqrt((sej[:tau] ** 2).mean() / tau
                                             + (sej[tau:] ** 2).mean() / (T - tau))

# ---- descriptive change attribution on theta-hat path -----------------------
# CUSUM screen on standardized theta-hat path, then projected jumps with 2-sigma rule
dtheta = th[tau:tau + 8].mean(axis=0) - th[tau - 8:tau].mean(axis=0)
Iavg = np.linalg.pinv(np.mean(Ihats[tau - 8:tau + 8], axis=0))
se_jump = np.sqrt(np.diag(Iavg) / 8 * 2)
jump_z = dtheta / se_jump

# ---- pseudo-out-of-sample forecast comparison (last 12 origins) -------------
orig0 = T - 12
mse = dict(joint=0.0, static=0.0, nonet=0.0)
for t in range(orig0, T):
    ylag = panel["ylags"][t]
    X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
    # params estimated at t-1
    _, gm, _ = exposure_jac(th[t - 1, 1:], Psi, N, partners, ylag)
    # gamma by GLS at date t-1 given theta-hat(t-1)
    ylag1 = panel["ylags"][t - 1]
    X1 = np.column_stack([np.ones(N), ylag1, panel["xnode"]])
    _, gm1, _ = exposure_jac(th[t - 1, 1:], Psi, N, partners, ylag1)
    Ybar1 = panel["Y"][t].mean(axis=0)
    gam = np.linalg.lstsq(X1, Ybar1 - th[t - 1, 0] * gm1, rcond=None)[0]
    pred_joint = X @ gam + th[t - 1, 0] * gm
    # static plug-in: OLS at t-1 with Wbar
    zpair = 0.5 * (panel["z"][:, :Edim] + panel["z"][:, Edim:])
    Wbar, _ = softmax_W(zpair[:8].mean(axis=0), N, partners)
    Xs1 = np.column_stack([X1, Wbar @ ylag1])
    cs = np.linalg.lstsq(Xs1, Ybar1, rcond=None)[0]
    pred_static = np.column_stack([X, Wbar @ ylag]) @ cs
    cn = np.linalg.lstsq(X1, Ybar1, rcond=None)[0]
    pred_nonet = X @ cn
    Yt = panel["Y"][t + 1].mean(axis=0)
    mse["joint"] += float(((Yt - pred_joint) ** 2).mean()) / 12
    mse["static"] += float(((Yt - pred_static) ** 2).mean()) / 12
    mse["nonet"] += float(((Yt - pred_nonet) ** 2).mean()) / 12

save_json("app", dict(disc_mean=disc_mean, disc_sd=disc_sd,
                      pvals=pvals.tolist(), covers=covers_const,
                      plug_z=plug_z, joint_z=joint_z,
                      jump_z=jump_z.tolist(), mse=mse))
write_macros("app", dict(
    appN=(N, 0), appT=(T, 0), appny=(n_y, 0), appTau=(tau, 0),
    appBeta=(beta0, 2), appMissPct=(100 * (1 - emask.mean()), 1),
    appDiscMean=(disc_mean, 3), appDiscSD=(disc_sd, 2),
    appCyclePassPct=(100 * float((pvals > 0.05).mean()), 1),
    appSigMinMean=(float(sig_min.mean()), 2),
    appSigMinMin=(float(sig_min.min()), 2),
    appPlugZ=(float(plug_z), 1), appJointZ=(float(joint_z), 2),
    appPlugPre=(float(pre), 2), appPlugPost=(float(post), 2),
    appJumpZbeta=(float(jump_z[0]), 2), appJumpZetaTwo=(float(jump_z[2]), 1),
    appJumpZetaOne=(float(jump_z[1]), 2), appJumpZetaThree=(float(jump_z[3]), 2),
    appMSEjoint=(mse["joint"], 3), appMSEstatic=(mse["static"], 3),
    appMSEnonet=(mse["nonet"], 3),
    appBandCovers=(int(covers_const), 0),
    appSafePct=(100 * float(safes.mean()), 1),
))

# ---- figure ------------------------------------------------------------------
plt = paper_style()
fig, axes = plt.subplots(2, 2, figsize=(6.6, 4.4), constrained_layout=True)
ts = np.arange(1, T + 1)
ax = axes[0, 0]
ax.axvline(tau + 0.5, color=COL["grey"], lw=0.8, ls=":")
ax.fill_between(ts, lo, hi, color=COL["blue"], alpha=0.15, lw=0,
                label="95% simultaneous band")
ax.plot(ts, th[:, 0], color=COL["blue"], label=r"joint $\widehat\beta_t$")
ax.plot(ts, b_st, color=COL["verm"], lw=1.1, label="static plug-in")
ax.axhline(beta0, color=COL["ink"], lw=0.8, ls="--")
ax.set_ylabel("strength"); ax.set_title("(a) strength path", loc="left")
ax.legend(frameon=False, fontsize=6.5, loc="lower left")
ax = axes[0, 1]
labs = ["distance elasticity", "bloc affinity", "agreement"]
cols = [COL["blue"], COL["verm"], COL["green"]]
for l in range(q):
    ax.plot(ts, th[:, 1 + l], color=cols[l], label=labs[l])
    ax.plot(ts, eta_path[:, l], color=cols[l], lw=0.8, ls="--")
ax.axvline(tau + 0.5, color=COL["grey"], lw=0.8, ls=":")
ax.set_ylabel(r"$\widehat\eta_t$ (dashed = truth)")
ax.set_title("(b) composition path", loc="left")
ax.legend(frameon=False, fontsize=6.5)
ax = axes[1, 0]
ax.plot(ts, sig_min, color=COL["green"])
ax.set_ylabel(r"$\lambda_{\mathrm{min}}(\hat{I}_t/n)^{1/2}$")
ax.set_xlabel("quarter")
ax.set_title("(c) identification diagnostic", loc="left")
ax = axes[1, 1]
ax.plot(ts, pvals, color=COL["sky"], marker=".", ms=3, lw=0.8)
ax.axhline(0.05, color=COL["verm"], lw=0.8, ls="--")
ax.set_ylabel("cycle-test p-value"); ax.set_xlabel("quarter")
ax.set_title("(d) reporter-bias diagnostic", loc="left")
fig.savefig(os.path.join(FIGS, "fig_application.pdf"))
print("application done; band covers constant beta:", covers_const)
print("plug-in shift z:", round(plug_z, 1), "| joint shift z:", round(float(joint_z), 2))
print("jump z (beta, eta1, eta2, eta3):", np.round(jump_z, 2))
print("MSE:", {k: round(v, 4) for k, v in mse.items()})


==> anc/replication/code/appv2.py <==
"""Stylized synthetic case study v2: calibrated estimator, band-based
constancy verdict, report-only competitor, forecast comparison with paired
uncertainty, and bounded-common-bias sensitivity with breakdown delta*."""
import numpy as np, os
from scipy.stats import chi2, norm
from jointnet2 import *
from common_exp import *

rng = np.random.default_rng(20260812)
N, q, T, n_y, tau = 18, 3, 48, 4, 25
beta0 = 0.42
partners = dyad_partners(N); Edim = N * (N - 1)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
coords = rng.uniform(0, 10, size=(N, 2))
dist = np.sqrt(((coords[:, None, :] - coords[None, :, :]) ** 2).sum(-1))
psi1 = np.array([-np.log(1 + dist[i, j]) for i, j in zip(i_of, j_of)])
bloc = (np.arange(N) >= N // 2).astype(int)
psi2 = np.array([1.0 * (bloc[i] == bloc[j]) for i, j in zip(i_of, j_of)])
agree = rng.random(N) < 0.5
psi3 = np.array([1.0 * (agree[i] and agree[j]) for i, j in zip(i_of, j_of)])
Psi = row_center_cols(np.column_stack([psi1, psi2, psi3]), N)
eta_path = np.zeros((T, q))
eta_path[:, 0] = 0.9 + 0.10 * np.sin(np.arange(T) / 9.0)
eta_path[:, 1] = np.where(np.arange(T) < tau, 0.8, 0.15)
eta_path[:, 2] = 0.5
beta_path = np.full(T, beta0)
panel = simulate_panel(N, q, T, beta_path, eta_path, rng, n_y=n_y, sy=0.32,
                       sE=0.7, sI=0.7, rho=0.45, gamma=(0.2, 0.3, 1.4),
                       kappa_scale=0.4, aE_scale=0.20, aI_scale=0.20,
                       designs=(partners, Psi, i_of, j_of))
panel["z"][:, Edim:] += 0.08
emask = rng.random((T, Edim)) > 0.08
panel["emask"] = emask

# descriptives on AVAILABLE pairs only (integrity fix)
disc_av = np.where(emask, panel["z"][:, :Edim] - panel["z"][:, Edim:], np.nan)
disc_mean, disc_sd = float(np.nanmean(disc_av)), float(np.nanstd(disc_av))

pvals = []
for t in range(T):
    av = np.where(emask[t])[0]
    dv = (panel["z"][t, :Edim] - panel["z"][t, Edim:])[av]
    Gd = np.zeros((len(av), 2 * N + 1))
    for a, e in enumerate(av):
        Gd[a, j_of[e]] = 1.0
        Gd[a, N + i_of[e]] = -1.0
    Gd[:, 2 * N] = 1.0
    s2d = 2 * panel["sE"] ** 2 * (1 - panel["rho"])
    Ld = dv / np.sqrt(s2d); Gw = Gd / np.sqrt(s2d)
    Uu, ss, _ = np.linalg.svd(Gw, full_matrices=False)
    Qd = Uu[:, ss > 1e-9 * ss.max()]
    resid = Ld - Qd @ (Qd.T @ Ld)
    df = len(av) - Qd.shape[1]
    pvals.append(1 - chi2.cdf(float(resid @ resid), df))
pvals = np.array(pvals)

# calibrated joint fit
th, vb, gam, safes = fit_path_cal(panel, seed=7)
lo, hi = band(th, vb, 0.05)
covers_const = bool(np.all((beta0 >= lo) & (beta0 <= hi)))
const_reject = bool(np.max(lo) > np.min(hi))     # band-based constancy verdict
n_eff = n_y * N + 2 * Edim
Ihats = []
for t in range(T):
    rows_y = np.arange(n_y * N)
    pool = np.where(emask[t])[0]
    rows_z = np.concatenate([pool, Edim + pool])
    ch = date_channels(panel, t, rows_y, rows_z, panel["sy"],
                       panel["sE"] ** 2, panel["rho"])
    _, I = score_info_fast(th[t], panel, t, rows_y, rows_z, ch[0], ch[1],
                           ch[2], ch[3], ch[4], ch[5], panel["sy"])
    Ihats.append(I)
sig_min = np.array([np.sqrt(max(np.linalg.eigvalsh(I)[0], 0) / n_eff)
                    for I in Ihats])

pl = plugin_paths(panel, window=8)
b_st, se_st = pl["static"]
pre, post = b_st[:tau].mean(), b_st[tau:].mean()
se_diff = np.sqrt(se_st[:tau].mean() ** 2 / tau + se_st[tau:].mean() ** 2 / (T - tau))
plug_z = (post - pre) / se_diff
bro, ero, sen, sep = report_only_path(panel, seed=3)

# attribution contrast (descriptive) + sensitivity to bounded common bias
dtheta = th[tau:tau + 8].mean(axis=0) - th[tau - 8:tau].mean(axis=0)
Iavg = np.linalg.pinv(np.mean(Ihats[tau - 8:tau + 8], axis=0))
se_jump = np.sqrt(np.diag(Iavg) / 8 * 2) * gam
jump_z = dtheta / se_jump

# passthrough matrix Lambda for common dyad bias at this design (baseline t=tau)
a, b = pair_whitener(panel["sE"] ** 2, panel["rho"])
U = report_nuisance_matrix(N, i_of, j_of)
LU = whiten_pairs_matrix(U, a, b, Edim)
Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
Qu = Uu[:, ss > 1e-9 * ss.max()]
LAPsi = whiten_pairs_matrix(np.vstack([Psi, Psi]), a, b, Edim)
Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
ylag = panel["ylags"][tau]
X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
Qx, _ = np.linalg.qr(X / panel["sy"])
W0, g0, G0 = exposure_jac(th[tau, 1:], Psi, N, partners, ylag)
rvec = (g0 / panel["sy"]) - Qx @ (Qx.T @ (g0 / panel["sy"]))
Hmat = (G0 / panel["sy"]) - Qx @ (Qx.T @ (G0 / panel["sy"]))
d = 1 + q
Ic = np.zeros((d, d))
Ic[0, 0] = rvec @ rvec
Ic[0, 1:] = th[tau, 0] * (rvec @ Hmat); Ic[1:, 0] = Ic[0, 1:]
Ic[1:, 1:] = th[tau, 0] ** 2 * (Hmat.T @ Hmat) + Qmat.T @ Qmat
Rz_c = np.zeros((d, Edim))
for e in range(Edim):
    c2 = np.zeros(2 * Edim); c2[e] = 1.0; c2[Edim + e] = 1.0
    Lc = whiten_reports(c2, a, b, Edim)
    Lc = Lc - Qu @ (Qu.T @ Lc)
    Rz_c[1:, e] = Qmat.T @ Lc
Lam = np.linalg.solve(Ic, Rz_c)
sens_l1 = np.abs(Lam).sum(axis=1)          # per unit delta, per coordinate
# breakdown: smallest delta at which the bloc-affinity attribution could be
# overturned (|jump| shifted below the 6-se labeling threshold); the window
# contrast doubles the passthrough if bias flips sign across the break.
thr = 6.0
delta_star = (abs(dtheta[2]) - thr * se_jump[2]) / (2 * sens_l1[2])
# and the smallest delta at which a spurious strength attribution could appear
delta_beta = (thr * se_jump[0] - abs(dtheta[0])) / (2 * sens_l1[0])

# forecasting with paired uncertainty over 12 origins
orig0 = T - 12
per_origin = {k: [] for k in ["joint", "static", "nonet", "ro"]}
for t in range(orig0, T):
    ylag = panel["ylags"][t]
    X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
    ylag1 = panel["ylags"][t - 1]
    X1 = np.column_stack([np.ones(N), ylag1, panel["xnode"]])
    Ybar1 = panel["Y"][t].mean(axis=0)
    _, gm, _ = exposure_jac(th[t - 1, 1:], Psi, N, partners, ylag)
    _, gm1, _ = exposure_jac(th[t - 1, 1:], Psi, N, partners, ylag1)
    gamco = np.linalg.lstsq(X1, Ybar1 - th[t - 1, 0] * gm1, rcond=None)[0]
    pred_joint = X @ gamco + th[t - 1, 0] * gm
    zpair = 0.5 * (panel["z"][:, :Edim] + panel["z"][:, Edim:])
    zp = np.where(emask, zpair, np.nan)
    win = np.nanmean(zp[:8], axis=0)
    win = np.where(np.isnan(win), np.nanmean(zp[:8]), win)
    Wbar, _ = softmax_W(win, N, partners)
    cs = np.linalg.lstsq(np.column_stack([X1, Wbar @ ylag1]), Ybar1, rcond=None)[0]
    pred_static = np.column_stack([X, Wbar @ ylag]) @ cs
    cn = np.linalg.lstsq(X1, Ybar1, rcond=None)[0]
    pred_nonet = X @ cn
    _, gro, _ = exposure_jac(ero[t - 1], Psi, N, partners, ylag)
    _, gro1, _ = exposure_jac(ero[t - 1], Psi, N, partners, ylag1)
    gro_co = np.linalg.lstsq(X1, Ybar1 - bro[t - 1] * gro1, rcond=None)[0]
    pred_ro = X @ gro_co + bro[t - 1] * gro
    Yt = panel["Y"][t + 1].mean(axis=0)
    for k, p in [("joint", pred_joint), ("static", pred_static),
                 ("nonet", pred_nonet), ("ro", pred_ro)]:
        per_origin[k].append(float(((Yt - p) ** 2).mean()))
mse = {k: float(np.mean(v)) for k, v in per_origin.items()}
dif_static = np.array(per_origin["static"]) - np.array(per_origin["joint"])
dif_se = float(dif_static.std(ddof=1) / np.sqrt(len(dif_static)))

save_json("appv2", dict(mse=mse, dif_se=dif_se, jump_z=jump_z.tolist(),
                        sens_l1=sens_l1.tolist(), delta_star=float(delta_star),
                        covers=covers_const, const_reject=const_reject))
write_macros("appv2", dict(
    appN=(N, 0), appT=(T, 0), appny=(n_y, 0), appTau=(tau, 0),
    appBeta=(beta0, 2), appMissPct=(100 * (1 - emask.mean()), 1),
    appDiscMean=(disc_mean, 3), appDiscSD=(disc_sd, 2),
    appCyclePassPct=(100 * float((pvals > 0.05).mean()), 1),
    appSigMinMean=(float(sig_min.mean()), 2), appSigMinMin=(float(sig_min.min()), 2),
    appGamma=(gam, 2),
    appPlugZ=(float(plug_z), 1), appPlugPre=(float(pre), 2), appPlugPost=(float(post), 2),
    appConstReject=(int(const_reject), 0), appBandCovers=(int(covers_const), 0),
    appJumpZbeta=(float(jump_z[0]), 2), appJumpZetaOne=(float(jump_z[1]), 2),
    appJumpZetaTwo=(float(jump_z[2]), 1), appJumpZetaThree=(float(jump_z[3]), 2),
    appSensBeta=(float(sens_l1[0]), 2), appSensEtaTwo=(float(sens_l1[2]), 2),
    appDeltaStar=(float(delta_star), 3),
    appMSEjoint=(mse["joint"], 3), appMSEstatic=(mse["static"], 3),
    appMSEnonet=(mse["nonet"], 3), appMSEro=(mse["ro"], 3),
    appMSEdiff=(float(dif_static.mean()), 3), appMSEdiffSE=(dif_se, 3),
    appSafePct=(100 * float(safes.mean()), 1),
))

plt = paper_style()
fig, axes = plt.subplots(2, 2, figsize=(6.6, 4.4), constrained_layout=True)
ts = np.arange(1, T + 1)
ax = axes[0, 0]
ax.axvline(tau + 0.5, color=COL["grey"], lw=0.8, ls=":")
ax.fill_between(ts, lo, hi, color=COL["blue"], alpha=0.15, lw=0,
                label="95% simultaneous band")
ax.plot(ts, th[:, 0], color=COL["blue"], label=r"joint $\widehat\beta_t$")
ax.plot(ts, b_st, color=COL["verm"], lw=1.1, label="static plug-in")
ax.plot(ts, bro, color=COL["green"], lw=1.0, ls="-.", label="report-only")
ax.axhline(beta0, color=COL["ink"], lw=0.8, ls="--")
ax.set_ylim(-0.8, 1.7)
ax.set_ylabel("strength"); ax.set_title("(a) strength path", loc="left")
ax.legend(frameon=False, fontsize=6, loc="lower left")
ax = axes[0, 1]
labs = ["distance elasticity", "bloc affinity", "agreement"]
cols = [COL["blue"], COL["verm"], COL["green"]]
for l in range(q):
    ax.plot(ts, th[:, 1 + l], color=cols[l], label=labs[l])
    ax.plot(ts, eta_path[:, l], color=cols[l], lw=0.8, ls="--")
ax.axvline(tau + 0.5, color=COL["grey"], lw=0.8, ls=":")
ax.set_ylabel(r"$\widehat\eta_t$ (dashed = truth)")
ax.set_title("(b) composition path", loc="left")
ax.legend(frameon=False, fontsize=6.5)
ax = axes[1, 0]
ax.plot(ts, sig_min, color=COL["green"])
ax.set_ylabel(r"$\lambda_{\mathrm{min}}(\hat{I}_t/n)^{1/2}$")
ax.set_xlabel("quarter")
ax.set_title("(c) identification diagnostic", loc="left")
ax = axes[1, 1]
ax.plot(ts, pvals, color=COL["sky"], marker=".", ms=3, lw=0.8)
ax.axhline(0.05, color=COL["verm"], lw=0.8, ls="--")
ax.set_ylabel("cycle-test p-value"); ax.set_xlabel("quarter")
ax.set_title("(d) reporter-bias diagnostic", loc="left")
fig.savefig(os.path.join(FIGS, "fig_application.pdf"))
print("appv2 done; delta* =", round(float(delta_star), 3),
      "| const_reject:", const_reject, "| jump_z:", np.round(jump_z, 2))


==> anc/replication/code/assemble.py <==
"""Assemble the revised manuscript package in /home/claude/revision/paper."""
import os, shutil, re

SRC = "/home/user/paper"
MB_TABLE = open("/home/claude/revision/tex/mb_table.tex").read()
EST_ADD = open("/home/claude/revision/tex/est_add.tex").read()
DST = "/home/claude/revision/paper"
TEX = "/home/claude/revision/tex"
RES = "/home/claude/revision/results"

if os.path.exists(DST):
    shutil.rmtree(DST)
shutil.copytree(SRC, DST, ignore=shutil.ignore_patterns(
    "*.zip", "*.pdf", "*.aux", "source_fragments", "INTEGRATION_REPORT.md", "README.md"))
os.makedirs(f"{DST}/figures", exist_ok=True)
os.makedirs(f"{DST}/macros", exist_ok=True)

# ---- new/replaced sections ---------------------------------------------------
shutil.copy(f"{TEX}/introduction_new.tex", f"{DST}/sections/introduction.tex")
shutil.copy(f"{TEX}/charts.tex", f"{DST}/sections/charts.tex")
shutil.copy(f"{TEX}/plugin_theorem.tex", f"{DST}/sections/plugin.tex")
shutil.copy(f"{TEX}/simulation.tex", f"{DST}/sections/simulation.tex")
shutil.copy(f"{TEX}/application_real.tex", f"{DST}/sections/application.tex")
shutil.copy(f"{TEX}/conclusion_new.tex", f"{DST}/sections/conclusion.tex")
os.remove(f"{DST}/sections/evidence_scope.tex")

# theory.tex: replace the closing benchmark paragraph, then append new subsection
th = open(f"{DST}/sections/theory.tex").read()
old_close = """Theorem~\\ref{thm:change-main} is exact for the Gaussian benchmark. It is not automatically a theorem for a single dependent outcome--report path. Section~\\ref*{sec:si-transfer} gives a Le Cam transfer result under common information, a shrinking local neighborhood, and a parameter-free reconstruction kernel. Those requirements must be verified before the change guarantees are claimed for an application."""
new_close = """Theorem~\\ref{thm:change-main} is exact for the Gaussian benchmark.
Section~\\ref*{sec:si-transfer} gives the Le Cam transfer conditions (common
information, a shrinking local neighborhood, and a parameter-free
reconstruction kernel), and Proposition~\\ref{prop:transfer-instance-main}
below verifies all of them, with explicit constants, for a fully specified
pinned-design replication experiment."""
assert old_close in th
th = th.replace(old_close, new_close)
th += "\n" + open(f"{TEX}/theory_additions.tex").read()
open(f"{DST}/sections/theory.tex", "w").write(th)

# model.tex: pointer to charts section
mo = open(f"{DST}/sections/model.tex").read()
mo = mo.replace(
"""Other differentiable network summaries are allowed if the derivatives and information conditions below are verified.""",
"""Other differentiable network summaries are allowed if the derivatives and information conditions below are verified. Concrete chart families (gravity, block, and latent-position charts) and a fully worked four-node example are given in Section~\\ref{sec:charts-main}.""")
open(f"{DST}/sections/model.tex", "w").write(mo)

# estimation.tex: closed-form pilot remark for linear charts
es = open(f"{DST}/sections/estimation.tex").read()
es += EST_ADD
es = es.replace(
"""Condition (E6) is substantive. Full-date information does not imply that a leave-fold training sample identifies the target. Section~\\ref*{sec:si-estimation} gives both a counterexample and sufficient profiled-pilot conditions.""",
"""Condition (E6) is substantive. Full-date information does not imply that a leave-fold training sample identifies the target. Section~\\ref*{sec:si-estimation} gives both a counterexample and sufficient profiled-pilot conditions. For the linear charts of Section~\\ref{sec:charts-main} the pilot is available in closed form: generalized least squares in the report channel identifies $\\eta$ on each training fold, and one weighted regression then recovers $\\beta$, so (E6) reduces to an explicit and checkable separation condition.""")
open(f"{DST}/sections/estimation.tex", "w").write(es)

# measurement_boundaries.tex: tighten closing paragraph
mb = open(f"{DST}/sections/measurement_boundaries.tex").read()
# style: remove the one em-dash in the original section
_mb_old = ("nonzero residual after projection onto the complete nuisance tangent "
           "space---equivalently, the profiled score covariance is positive definite.")
_mb_new = ("nonzero residual after projection onto the complete nuisance tangent "
           "space, that is, precisely when the profiled score covariance is positive definite.")
assert _mb_old in mb, "mb em-dash pattern not found"
mb = mb.replace(_mb_old, _mb_new)
mb = mb.replace(
"""These conclusions explain why repeated measurements are necessary but not sufficient. The data must also contain variation that survives the declared nuisance design, censoring mechanism, selection law, and support definition.""",
"""Repeated measurement is necessary but not sufficient: the data must contain variation that survives the declared nuisance design, censoring mechanism, selection law, and support definition. Table~\\ref{tab:boundary} collects the complete boundary; Section~\\ref{sec:worked-example} shows each failure as an exact computation, Section~\\ref{sec:sim-obslayer} as numbers.""")
mb += MB_TABLE
open(f"{DST}/sections/measurement_boundaries.tex", "w").write(mb)


# ---- correction to the original path-theorem proof: the refined residualizer
# inequality ||(R-hat - R)v|| <~ delta ||Rv|| is false in general (take v in the
# annihilated span: right side is 0, left side is O(delta ||v||)); the operator
# bound plus (E3) suffices downstream.
pe = open(f"{DST}/si/proof_estimation.tex").read()
_old = """Because both feasible and oracle residualizers annihilate the same nuisance columns,
\\[
\\norm{(\\widehat R-R)v}\\lesssim\\delta_n\\norm{Rv}.
\\]
Together with (E3), this gives"""
_new = """Together with the columnwise norm bounds in (E3), the operator bound
\\eqref{eq:si-residualizer-perturbation} gives"""
assert _old in pe, "proof_estimation pattern not found"
pe = pe.replace(_old, _new)
# notation: the pilot training-perturbation rate collides with the Le Cam
# deficiency bound rho_n of si/local_transfer.tex; rename it rho_n^{tr}
assert pe.count("\\rho_n") == 8, "unexpected rho_n count in proof_estimation"
pe = pe.replace("\\rho_n", "\\rho_n^{\\mathrm{tr}}")
open(f"{DST}/si/proof_estimation.tex", "w").write(pe)

# ---- SI additions --------------------------------------------------------------
shutil.copy(f"{TEX}/si_robust_band.tex", f"{DST}/si/robust_band.tex")
shutil.copy(f"{TEX}/si_weak_id.tex", f"{DST}/si/weak_id.tex")
shutil.copy(f"{TEX}/si_transfer_instance.tex", f"{DST}/si/transfer_instance.tex")
shutil.copy(f"{TEX}/si_plugin_proof.tex", f"{DST}/si/plugin_proof.tex")
shutil.copy(f"{TEX}/si_pseudo_sensitivity.tex", f"{DST}/si/pseudo_sensitivity.tex")
shutil.copy(f"{TEX}/si_obs_detect.tex", f"{DST}/si/obs_detect.tex")
shutil.copy(f"{TEX}/si_simchange.tex", f"{DST}/si/simchange.tex")
shutil.copy(f"{TEX}/si_vignette.tex", f"{DST}/si/vignette.tex")
sup = open(f"{DST}/supplement.tex").read()
sup = sup.replace(
"""\\section{Proof of the one-date identification theorem}
\\label{sec:si-identification}
\\input{si/proof_identification}""",
"""\\section{Proof of the one-date identification theorem}
\\label{sec:si-identification}
\\input{si/proof_identification}

\\section{Proof of the plug-in theorem}
\\label{sec:si-plugin}
\\input{si/plugin_proof}""")
sup = sup.replace(
"""\\section{Proof of the simultaneous coefficient-path band}
\\label{sec:si-bands}
\\input{si/proof_bands}""",
"""\\section{Proof of the simultaneous coefficient-path band}
\\label{sec:si-bands}
\\input{si/proof_bands}

\\section{The band under non-Gaussian scores}
\\label{sec:si-robust}
\\input{si/robust_band}

\\section{Identification-robust confidence sets}
\\label{sec:si-weakid}
\\input{si/weak_id}

\\section{Pseudo-true targets and bounded-bias sensitivity}
\\label{sec:si-pseudo}
\\input{si/pseudo_sensitivity}

\\section{Score-inversion change inference on the observational path}
\\label{sec:si-obsdetect}
\\input{si/obs_detect}

\\section{The change benchmark against its own constants}
\\label{sec:si-simchange}
\\input{si/simchange}

\\section{Synthetic end-to-end validation of the deployment pipeline}
\\label{sec:si-vignette}
\\input{si/vignette}""")
sup = sup.replace(
"""\\section{Conditional transfer from a local outcome--report experiment}
\\label{sec:si-transfer}
\\input{si/local_transfer}""",
"""\\section{Conditional transfer from a local outcome--report experiment}
\\label{sec:si-transfer}
\\input{si/local_transfer}

\\section{A verified transfer instance: the pinned-design experiment}
\\label{sec:si-instance}
\\input{si/transfer_instance}""")
sup = sup.replace("\\input{si/specialized_boundaries}\n\n\\end{document}",
"\\input{si/specialized_boundaries}\n\n\\bibliographystyle{plainnat}\n\\bibliography{references}\n\n\\end{document}")
sup = sup.replace("\\externaldocument{main}",
                  "\\externaldocument{main}\n\\input{macros/all_macros}")
open(f"{DST}/supplement.tex", "w").write(sup)

# ---- preamble: open-problem environment ------------------------------------------
pre = open(f"{DST}/shared_preamble.tex").read()
if "openproblem" not in pre:
    pre = pre.replace("\\newtheorem*{remark*}{Remark}",
                      "\\newtheorem*{remark*}{Remark}\n\\newtheorem*{openproblem*}{Open Problem}")
    open(f"{DST}/shared_preamble.tex", "w").write(pre)

# ---- bibliography ---------------------------------------------------------------
with open(f"{DST}/references.bib", "a") as f:
    f.write("\n" + open(f"{TEX}/references_add.bib").read())
    f.write("\n" + open(f"{TEX}/references_add2.bib").read())
    f.write("\n" + open(f"{TEX}/references_add3.bib").read())

# ---- main.tex: abstract, includes, macros ---------------------------------------
mn = open(f"{DST}/main.tex").read()
old_abs = mn[mn.index("\\begin{abstract}"):mn.index("\\end{abstract}") + len("\\end{abstract}")]
new_abs = r"""\begin{abstract}
A common question about networked time series is whether outcomes changed
because shocks transmit more strongly or because the pattern of
connections changed. Standard practice inserts a recorded network into an
outcome regression and reads movements of the fitted coefficient as
changes in transmission strength. When the network is latent, time
varying, and measured with error, this reading fails: changes in strength
and changes in composition can produce the same outcome distribution at a
single date, and the population coefficient moves under composition
changes alone. The question becomes answerable when outcomes are analyzed
jointly with repeated noisy measurements of the network, such as paired
reports of bilateral trade flows. For the joint model we establish
necessary and sufficient conditions for local identification, estimators
of the strength and composition paths, a simultaneous confidence band for
the strength path,
confidence sets that remain exact under weak identification, breakdown
bounds under common reporting bias, and an exactly sized test that
detects changes on the observed path and attributes them to strength or
to composition. Simulations assess each procedure at its stated boundary.
On a mirror-reported trade panel of eighteen economies over 1995 to 2020,
the diagnostics flag exactly the crisis years and the composition
coordinate attached to European Union membership declines by roughly two
thirds. The estimand is predictive dependence, not a causal effect.
\end{abstract}

\medskip
\noindent\textit{Keywords:} identification; errors in variables;
simultaneous confidence bands; weak identification; change detection;
international trade."""
mn = mn.replace(old_abs, new_abs)
mn = mn.replace(
"""\\input{sections/introduction}
\\input{sections/model}
\\input{sections/estimation}
\\input{sections/theory}
\\input{sections/measurement_boundaries}
\\input{sections/evidence_scope}
\\input{sections/conclusion}""",
"""\\input{sections/introduction}
\\input{sections/model}
\\input{sections/charts}
\\input{sections/plugin}
\\input{sections/estimation}
\\input{sections/theory}
\\input{sections/measurement_boundaries}
\\input{sections/simulation}
\\input{sections/application}
\\input{sections/conclusion}""")
mn = mn.replace("\\externaldocument{supplement}",
"""\\externaldocument{supplement}
\\input{macros/all_macros}""")
mn = mn.replace("\\bibliography{references}",
                "{\\footnotesize\n\\bibliography{references}}")
open(f"{DST}/main.tex", "w").write(mn)

# ---- macros: merge all results/*.tex + placeholders for pending ------------------
import glob
for stale in ["exp1.tex", "exp3.tex", "app.tex", "exp3v2.tex", "exp6.tex"]:
    p = os.path.join(RES, stale)
    if os.path.exists(p):
        os.remove(p)
macro_files = sorted(glob.glob(f"{RES}/*.tex"))
seen = set()
lines = ["% merged auto-generated result macros\n"]
for mf in macro_files:
    for ln in open(mf):
        m = re.match(r"\\newcommand\{\\(\w+)\}", ln)
        if m:
            if m.group(1) in seen:
                continue
            seen.add(m.group(1))
        lines.append(ln)
# placeholders for macros pending experiment completion (overwritten later)
pending = """expOneR expOneN expOneT expOneny expOneTV expOneBeta expOneStatPre
expOneStatPost expOneStatShift expOneConcPre expOneConcPost expOneJointPre
expOneJointPost expOnePlugFalse expOneJointFalse expOneJointCover
expOneCoverMCSE expOneWidth expOneEtaErr covOracleGauss covFeasEightGauss
covFeasTwofourGauss widthFeasEightGauss widthFeasTwofourGauss covOracleTfive
covFeasEightTfive covFeasTwofourTfive covOracleCexp covFeasEightCexp
covFeasTwofourCexp widthFeasEightCexp widthFeasTwofourCexp covStressGauss
covStressCexp covStressBern covR covMCSE widStrAWaldB widStrAWaldJ widStrAAR
widStrAProj widStrALam widStrBWaldB widStrBWaldJ widStrBAR widStrBProj
widStrBLam widWkAWaldB widWkAWaldJ widWkAAR widWkAProj widWkALam widWkBWaldB
widWkBWaldJ widWkBAR widWkBProj widWkBLam widWkCWaldB widWkCWaldJ widWkCAR
widWkCProj widWkCLam widVwBWaldB widVwBWaldJ widVwBAR widVwBProj widVwBLam
widVwCWaldB widVwCWaldJ widVwCAR widVwCProj widVwCLam widR widMCSE chgT chgH
chgR chgKappaUB chgKappaDetLB chgKappaAttLB chgKfifty chgKninefive
chgAttKninefive chgNullFP chgLocMedAtTwo chgLocBoundAtTwo appN appT appny
appTau appBeta appMissPct appDiscMean appDiscSD appCyclePassPct appSigMinMean
appSigMinMin appPlugZ appJointZ appPlugPre appPlugPost appJumpZbeta
appJumpZetaTwo appJumpZetaOne appJumpZetaThree appMSEjoint appMSEstatic
appMSEnonet appBandCovers appSafePct simSafePct
expOneROPre expOneROPost expOneROCovNaive expOneROCovProp expOneGamma
covCalEightGauss covCalEightTfive covCalEightCexp covCalTwoFourGauss
covCalTwoFourTfive covCalTwoFourCexp widthCalEightGauss widthCalTwoFourGauss
covUnmatchedGauss covUnmatchedTfive covUnmatchedCexp covCalMCSEmax calGamma
calR gapEight gapTwoFour gapRatio gridCovA gridCovB gridCovC gridCovD gridR
covStressSidakReal covStressBernReal stressKappaMean stressKappaMax
bootCov bootWidth bootCrit bootR bootB bootMCSE
widStrASwitch widStrBSwitch widWkASwitch widWkBSwitch widWkCSwitch
widVwBSwitch widVwCSwitch widStrALen widWkALen widWkCLen widVwCLen
widStrAPowTwo widWkAPowTwo widWkCPowTwo widVwCPowTwo widVwCUnb widFloor
obsSize obsSizeR obsPowA obsPowB obsPowCmp obsSplitCov obsSplitW obsAttCmp
obsAttStr obsR censOmegaErr censSminOpen censSminTwo zeroLo zeroHi zeroTruth
zeroPzero mnarBiasZeroA mnarBiasZeroB mnarBiasTwoA mnarBiasTwoB
ptPop ptMC ptSignRev ptConcTH ptConcMC senBetaLone senEtaOneLone senEtaTwoLone
senCenterErr senCov senCovMCSE appGamma appConstReject appSensBeta
appSensEtaTwo appDeltaStar appMSEro appMSEdiff appMSEdiffSE
widStrAAROr widStrBAROr widWkAAROr widWkBAROr widWkCAROr widVwBAROr
widVwCAROr widWkAUnb gapRawEight gapRawTwoFour gapRawRatio
doseMaxGap doseMaxTwoMCSE doseOracleTop doseMatchedTop doseEmpTop
doseAttFactor doseRg senCovFull senCovHalf senCovQuarter senCovZero
senCovDouble senCovR senCovMCSEv senShiftFull senShiftHalf senShiftQuarter
senShiftZero senShiftDouble bernWidthRatio bernWidthRatioMax
loaderZerr loaderTherr loaderMaskErr
widConvFailMax widStrAConv widStrBConv widWkAConv widWkBConv widWkCConv
widVwBConv widVwCConv
obsSizeMCSE obsSizeFeas obsSizeFeasR obsPowR obsPowMCSEmax obsDetCmp
obsDetA obsDetB obsAttCmpMCSE obsAttStrA obsAttStrB obsUndetCmp
obsUndetStrB
jgR jgEtaGainD jgEtaGainA
jgAEtaJ jgAEtaR jgACovJ jgACovR jgAWidJ jgAWidR
jgBEtaJ jgBEtaR jgBCovJ jgBCovR jgBWidJ jgBWidR
jgCEtaJ jgCEtaR jgCCovJ jgCCovR jgCWidJ jgCWidR
jgDEtaJ jgDEtaR jgDCovJ jgDCovR jgDWidJ jgDWidR
rlCyclePass rlCycleMinP rlEtaTwoSEMed rlDeclineEtaTwo rlDeclineEtaTwoSE
rlDeclineEtaTwoZ rlDeclineEtaOne rlDeclineEtaOneSE rlDeltaStarEtaTwo
rlDeltaStarEtaOne""".split()
for name in pending:
    if name not in seen:
        lines.append(f"\\newcommand{{\\{name}}}{{\\textbf{{??}}}}\n")
        seen.add(name)
open(f"{DST}/macros/all_macros.tex", "w").write("".join(lines))

# figures placeholders if not yet produced
figs = ["fig_false_attribution.pdf", "fig_change_benchmark.pdf",
        "fig_application.pdf", "fig_real_application.pdf"]
fsrc = "/home/claude/revision/tex/figures"
for f in figs:
    p = os.path.join(fsrc, f)
    if os.path.exists(p):
        shutil.copy(p, f"{DST}/figures/{f}")
shutil.copy(f"{TEX}/CHANGES.md", f"{DST}/CHANGES.md")
print("assembled", DST)
print("macros:", len(seen))

# ---- style verification (whitespace-normalized so line breaks cannot hide a hit)
import glob as _g
_PHRASES = ["---", "—", "–", "rather than", "not merely", "not just",
            "it is worth noting", "it should be noted", "in other words",
            "delve", "utilize", "showcase", "cutting-edge", "seamless",
            "myriad", "plethora", "testament to", "holistic"]
_bad = []
for _f in _g.glob(f"{DST}/sections/*.tex") + _g.glob(f"{DST}/si/*.tex") + [f"{DST}/main.tex", f"{DST}/supplement.tex"]:
    _txt = re.sub(r"\s+", " ", open(_f).read()).lower()
    for _p in _PHRASES:
        if _p in _txt:
            _bad.append((_f, _p))
assert not _bad, f"style violations: {_bad}"
print(f"style check: 0 hits on {len(_PHRASES)} banned patterns")


==> anc/replication/code/common_exp.py <==
"""Shared config + LaTeX-macro emission for all experiments."""
import numpy as np, os, json

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
FIGS = os.path.join(os.path.dirname(__file__), "..", "tex", "figures")
os.makedirs(RESULTS, exist_ok=True)
os.makedirs(FIGS, exist_ok=True)

# Okabe-Ito (validated): blue, vermillion, green, sky
COL = dict(blue="#0072B2", verm="#D55E00", green="#009E73", sky="#56B4E9",
           ink="#1a1a1a", grey="#8a8a8a")


def texnum(x, nd=3):
    if isinstance(x, (int, np.integer)):
        return str(int(x))
    return f"{x:.{nd}f}"


def write_macros(name, macros):
    """macros: dict name -> (value, ndigits). Writes results/<name>.tex."""
    path = os.path.join(RESULTS, f"{name}.tex")
    with open(path, "w") as f:
        f.write(f"% auto-generated by {name}.py -- do not edit\n")
        for k, v in macros.items():
            if isinstance(v, tuple):
                val, nd = v
            else:
                val, nd = v, 3
            f.write(f"\\newcommand{{\\{k}}}{{{texnum(val, nd)}}}\n")
    print("wrote", path)


def save_json(name, obj):
    path = os.path.join(RESULTS, f"{name}.json")
    with open(path, "w") as f:
        json.dump(obj, f, indent=1, default=float)
    print("wrote", path)


def mcse_prop(p, R):
    return float(np.sqrt(max(p * (1 - p), 1e-12) / R))


def paper_style():
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        "font.size": 8.5, "axes.titlesize": 9, "axes.labelsize": 8.5,
        "legend.fontsize": 7.5, "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
        "axes.spines.top": False, "axes.spines.right": False,
        "axes.linewidth": 0.7, "xtick.major.width": 0.7, "ytick.major.width": 0.7,
        "lines.linewidth": 1.4, "figure.dpi": 200,
        "font.family": "serif", "mathtext.fontset": "cm",
        "axes.grid": True, "grid.linewidth": 0.4, "grid.alpha": 0.25,
    })
    return plt


==> anc/replication/code/exp1_dosefix.py <==
"""Dose-response repair: the population (theorem) curve must be evaluated at
the SAME baseline the Monte Carlo plug-in uses.

The prior figure compared the theorem value at the ORACLE baseline W(eta_pre)
with a Monte Carlo static plug-in whose baseline is estimated from the first
eight noisy report waves: two different estimands (found -0.581 vs -0.233 at
the top dose). Repair: per replication, evaluate the exact conditional formula
of Theorem plugin-main at the realized estimated baseline What_bar (matched
curve), keeping the oracle-baseline curve as a reference showing how much
baseline noise attenuates the spurious shift (part (c) geometry acting on the
baseline)."""
import numpy as np, time, os, json
from jointnet2 import *
from common_exp import *

N, q, n_y, T, tau = 24, 2, 16, 40, 20
beta0 = 0.5
rng0 = np.random.default_rng(2)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta_pre, eta_post = np.array([0.7, -0.55]), np.array([-0.5, 0.65])
W0, _ = softmax_W(Psi @ eta_pre, N, partners)
DES = (partners, Psi, i_of, j_of)
beta_path = np.full(T, beta0)

Ngrid = 12
svals = np.linspace(0, 1.2, Ngrid + 1)
deta = eta_post - eta_pre
Rg = 150
rows = []
t0 = time.time()


def pop_shift(pn, Wbase):
    """Exact conditional plug-in value of Theorem (a)/(b) at baseline Wbase,
    averaged over the same 6+6 window used by the empirical contrast."""
    pre, post = [], []
    for t in list(range(tau - 6, tau)) + list(range(tau, tau + 6)):
        ylag = pn["ylags"][t]
        X = np.column_stack([np.ones(N), ylag, pn["xnode"]])
        Qx, _ = np.linalg.qr(X)
        Mx = np.eye(N) - Qx @ Qx.T
        u = Mx @ (Wbase @ ylag)
        v = Mx @ (pn["Ws"][t] @ ylag)
        val = beta0 * float(u @ v) / max(float(u @ u), 1e-12)
        (pre if t < tau else post).append(val)
    return np.mean(post) - np.mean(pre)


def what_bar(pn, window=8):
    """The same estimated baseline plugin_paths() uses (first `window` waves
    of pair-averaged reports)."""
    zE = pn["z"][:, :Edim]; zI = pn["z"][:, Edim:]
    zpair = 0.5 * (zE + zI)
    W, _ = softmax_W(zpair[:window].mean(axis=0), N, partners)
    return W

for s in svals:
    eta1 = eta_pre + s * deta
    W1s, _ = softmax_W(Psi @ eta1, N, partners)
    tvs = 0.5 * np.abs(W0 - W1s).sum(axis=1).mean()
    pop_or, pop_ma, emp = [], [], []
    for r in range(Rg):
        pn = simulate_panel(N, q, T, beta_path,
                            np.array([eta_pre if t < tau else eta1 for t in range(T)]),
                            np.random.default_rng(40_000 + r), n_y=n_y, sy=0.30,
                            gamma=(0.2, 0.3, 1.5), designs=DES)
        pop_or.append(pop_shift(pn, W0))                 # oracle baseline
        pop_ma.append(pop_shift(pn, what_bar(pn)))       # matched (estimated) baseline
        b, _ = plugin_paths(pn, window=8)["static"]
        emp.append(b[tau:tau + 6].mean() - b[tau - 6:tau].mean())
    rows.append(dict(s=float(s), tv=float(tvs),
                     pop_oracle=float(np.mean(pop_or)),
                     pop_matched=float(np.mean(pop_ma)),
                     emp=float(np.mean(emp)),
                     emp_se=float(np.std(emp) / np.sqrt(Rg)),
                     gap=float(np.mean(emp) - np.mean(pop_ma))))
    print("dose", round(s, 2), {k: round(v, 3) for k, v in rows[-1].items()}, flush=True)

save_json("dose_fixed", rows)

# figure ------------------------------------------------------------------------
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
COL = dict(ink="#111111", blue="#0072B2", orange="#E69F00", grey="#888888")
fig, ax = plt.subplots(figsize=(4.6, 3.2))
tvs = [r["tv"] for r in rows]
ax.plot(tvs, [r["pop_matched"] for r in rows], color=COL["ink"], lw=1.4,
        label="theorem, estimated baseline")
ax.plot(tvs, [r["pop_oracle"] for r in rows], color=COL["grey"], lw=1.0, ls="--",
        label="theorem, oracle baseline")
ax.errorbar(tvs, [r["emp"] for r in rows],
            yerr=[2 * r["emp_se"] for r in rows], fmt="o", ms=3.4,
            color=COL["blue"], lw=1, capsize=2, label="Monte Carlo plug-in")
ax.axhline(0, color=COL["grey"], lw=0.6)
ax.set_xlabel("mean row total-variation distance of the composition change")
ax.set_ylabel(r"spurious shift of the static plug-in $\beta$")
ax.legend(frameon=False, fontsize=7.5)
fig.tight_layout()
fig.savefig(os.path.join(FIGS, "fig_dose_response.pdf"))
print("figure written")

mx = max(abs(r["gap"]) for r in rows)
mxse = max(2 * r["emp_se"] for r in rows)
att = rows[-1]["pop_oracle"] / rows[-1]["pop_matched"]
write_macros("dosefix", dict(
    doseMaxGap=(mx, 3),
    doseMaxTwoMCSE=(mxse, 3),
    doseOracleTop=(rows[-1]["pop_oracle"], 3),
    doseMatchedTop=(rows[-1]["pop_matched"], 3),
    doseEmpTop=(rows[-1]["emp"], 3),
    doseAttFactor=(att, 2),
    doseRg=(Rg, 0),
))
print("total %.0fs" % (time.time() - t0))


==> anc/replication/code/exp1_false_attribution.py <==
"""Experiment 1 (headline): composition-only change; plug-in falsely moves,
joint estimator does not. R replications; figure 1 + macros."""
import numpy as np, time, os
from jointnet2 import *
from common_exp import *

R = 400
N, q, n_y, T, tau = 24, 2, 16, 40, 20
beta0, alpha = 0.5, 0.05
rng0 = np.random.default_rng(2)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta_pre, eta_post = np.array([0.7, -0.55]), np.array([-0.5, 0.65])
eta_path = np.array([eta_pre if t < tau else eta_post for t in range(T)])
beta_path = np.full(T, beta0)
W0, _ = softmax_W(Psi @ eta_pre, N, partners)
W1, _ = softmax_W(Psi @ eta_post, N, partners)
tv = 0.5 * np.abs(W0 - W1).sum(axis=1).mean()

paths = dict(static=[], concurrent=[], oracle=[], joint=[])
eta_err = []
joint_cover = 0          # simultaneous band covers constant beta path
plug_false = 0           # static plug-in "detects" a shift (|post-pre| > 2 se of diff)
joint_false = 0          # joint estimator pre/post means differ by > band-based crit
widths = []
rep_store = None
t0 = time.time()
for r in range(R):
    pn = simulate_panel(N, q, T, beta_path, eta_path,
                        np.random.default_rng(10_000 + r), n_y=n_y, sy=0.30,
                        gamma=(0.2, 0.3, 1.5), designs=(partners, Psi, i_of, j_of))
    th, vb, Ih, sf = fit_path(pn, Kf=2, seed=r, oracle_cov=False)
    pl = plugin_paths(pn, window=8)
    for mode in ["static", "concurrent", "oracle"]:
        paths[mode].append(pl[mode][0])
    paths["joint"].append(th[:, 0])
    eta_err.append(np.abs(th[:, 1:] - eta_path).max())
    lo, hi = band(th, vb, alpha)
    joint_cover += int(np.all((beta0 >= lo) & (beta0 <= hi)))
    widths.append(float((hi - lo).mean()))
    b, s = pl["static"]
    pre_m, post_m = b[:tau].mean(), b[tau:].mean()
    se_diff = np.sqrt(s[:tau].mean() ** 2 / tau + s[tau:].mean() ** 2 / (T - tau))
    plug_false += int(abs(post_m - pre_m) > 2 * se_diff)
    bj = th[:, 0]
    se_j = np.sqrt(vb)
    sej_diff = np.sqrt((se_j[:tau] ** 2).mean() / tau + (se_j[tau:] ** 2).mean() / (T - tau))
    joint_false += int(abs(bj[tau:].mean() - bj[:tau].mean()) > 2 * sej_diff)
    if r == 0:
        rep_store = dict(th=th, vb=vb, lo=lo, hi=hi)
print(f"{R} reps in {time.time()-t0:.0f}s")

mean_paths = {k: np.mean(v, axis=0) for k, v in paths.items()}
q10 = {k: np.quantile(v, 0.1, axis=0) for k, v in paths.items()}
q90 = {k: np.quantile(v, 0.9, axis=0) for k, v in paths.items()}

save_json("exp1", dict(mean_paths={k: v.tolist() for k, v in mean_paths.items()},
                       q10={k: v.tolist() for k, v in q10.items()},
                       q90={k: v.tolist() for k, v in q90.items()},
                       R=R, tv=tv))

stat_pre = float(mean_paths["static"][:tau].mean())
stat_post = float(mean_paths["static"][tau:].mean())
conc_pre = float(mean_paths["concurrent"][:tau].mean())
conc_post = float(mean_paths["concurrent"][tau:].mean())
joint_pre = float(mean_paths["joint"][:tau].mean())
joint_post = float(mean_paths["joint"][tau:].mean())

write_macros("exp1", dict(
    expOneR=(R, 0), expOneN=(N, 0), expOneT=(T, 0), expOneny=(n_y, 0),
    expOneTV=(tv, 2), expOneBeta=(beta0, 2),
    expOneStatPre=(stat_pre, 2), expOneStatPost=(stat_post, 2),
    expOneStatShift=(stat_post - stat_pre, 2),
    expOneConcPre=(conc_pre, 2), expOneConcPost=(conc_post, 2),
    expOneJointPre=(joint_pre, 3), expOneJointPost=(joint_post, 3),
    expOnePlugFalse=(100 * plug_false / R, 1),
    expOneJointFalse=(100 * joint_false / R, 1),
    expOneJointCover=(100 * joint_cover / R, 1),
    expOneCoverMCSE=(100 * mcse_prop(joint_cover / R, R), 1),
    expOneWidth=(np.mean(widths), 2),
    expOneEtaErr=(np.mean(eta_err), 3),
))

# ---------------- figure 1 -----------------------------------------------
plt = paper_style()
fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.5), constrained_layout=True)
ts = np.arange(1, T + 1)
ax = axes[0]
ax.axvline(tau + 0.5, color=COL["grey"], lw=0.8, ls=":")
ax.fill_between(ts, q10["static"], q90["static"], color=COL["verm"], alpha=0.18, lw=0)
ax.plot(ts, mean_paths["static"], color=COL["verm"], label="static plug-in")
ax.fill_between(ts, q10["concurrent"], q90["concurrent"], color=COL["sky"], alpha=0.18, lw=0)
ax.plot(ts, mean_paths["concurrent"], color=COL["sky"], label="concurrent plug-in")
ax.axhline(beta0, color=COL["ink"], lw=0.9, ls="--")
ax.text(1.2, beta0 + 0.03, r"true $\beta_t=0.5$", fontsize=7.5, color=COL["ink"])
ax.text(tau + 1, -0.32, "composition-only\nchange", fontsize=7, color=COL["grey"])
ax.set_xlabel("date $t$"); ax.set_ylabel(r"fitted strength")
ax.set_title("(a) plug-in estimators", loc="left")
ax.legend(frameon=False, loc="upper right")
ax = axes[1]
ax.axvline(tau + 0.5, color=COL["grey"], lw=0.8, ls=":")
rs = rep_store
ax.fill_between(ts, rs["lo"], rs["hi"], color=COL["blue"], alpha=0.16, lw=0,
                label="95% simultaneous band")
ax.plot(ts, rs["th"][:, 0], color=COL["blue"], label=r"joint $\widehat\beta_t$")
ax.plot(ts, mean_paths["joint"], color=COL["blue"], lw=0.8, ls="--",
        label=f"MC mean ({R} reps)")
ax.axhline(beta0, color=COL["ink"], lw=0.9, ls="--")
ax.set_xlabel("date $t$")
ax.set_title("(b) joint outcome–report estimator", loc="left")
ax.legend(frameon=False, loc="upper right")
for ax in axes:
    ax.set_ylim(-0.45, 1.05)
fig.savefig(os.path.join(FIGS, "fig_false_attribution.pdf"))
print("figure saved")


==> anc/replication/code/exp1v2.py <==
"""Headline experiment v2: calibrated estimator, band-based constancy verdict,
report-only competitor, and the dose-response grid (theory vs practice)."""
import numpy as np, time, os
from scipy.stats import norm
from jointnet2 import *
from common_exp import *

R = 300
N, q, n_y, T, tau = 24, 2, 16, 40, 20
beta0, alpha = 0.5, 0.05
rng0 = np.random.default_rng(2)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta_pre, eta_post = np.array([0.7, -0.55]), np.array([-0.5, 0.65])
eta_path = np.array([eta_pre if t < tau else eta_post for t in range(T)])
beta_path = np.full(T, beta0)
W0, _ = softmax_W(Psi @ eta_pre, N, partners)
W1, _ = softmax_W(Psi @ eta_post, N, partners)
tv = 0.5 * np.abs(W0 - W1).sum(axis=1).mean()
DES = (partners, Psi, i_of, j_of)

paths = dict(static=[], concurrent=[], joint=[], ro=[])
joint_cover = 0; joint_false = 0; plug_false = 0
ro_cover_naive = 0; ro_cover_prop = 0
widths = []; eta_err = []; gammas = []
t0 = time.time()
for r in range(R):
    pn = simulate_panel(N, q, T, beta_path, eta_path,
                        np.random.default_rng(10_000 + r), n_y=n_y, sy=0.30,
                        gamma=(0.2, 0.3, 1.5), designs=DES)
    th, vb, g, sf = fit_path_cal(pn, seed=r)
    gammas.append(g)
    pl = plugin_paths(pn, window=8)
    for mode in ["static", "concurrent"]:
        paths[mode].append(pl[mode][0])
    paths["joint"].append(th[:, 0])
    bro, ero, sen, sep = report_only_path(pn, seed=r)
    paths["ro"].append(bro)
    eta_err.append(float(np.abs(th[:, 1:] - eta_path).max()))
    lo, hi = band(th, vb, alpha)
    joint_cover += int(np.all((beta0 >= lo) & (beta0 <= hi)))
    widths.append(float((hi - lo).mean()))
    # band-based constancy verdict for the joint estimator:
    # reject "constant strength" iff no horizontal line fits inside the band
    joint_false += int(np.max(lo) > np.min(hi))
    # naive 2-se practice rule for the static plug-in (labeled as such)
    b, s = pl["static"]
    pre_m, post_m = b[:tau].mean(), b[tau:].mean()
    se_diff = np.sqrt(s[:tau].mean() ** 2 / tau + s[tau:].mean() ** 2 / (T - tau))
    plug_false += int(abs(post_m - pre_m) > 2 * se_diff)
    # report-only coverage of constant beta with naive vs propagated se (pointwise->simult via Sidak)
    c = sidak_crit(alpha, T)
    ro_cover_naive += int(np.all(np.abs(bro - beta0) <= c * sen))
    ro_cover_prop += int(np.all(np.abs(bro - beta0) <= c * sep))
print(f"{R} reps in {time.time()-t0:.0f}s", flush=True)

mean_paths = {k: np.mean(v, axis=0) for k, v in paths.items()}
q10 = {k: np.quantile(v, 0.1, axis=0) for k, v in paths.items()}
q90 = {k: np.quantile(v, 0.9, axis=0) for k, v in paths.items()}
save_json("exp1v2", dict(mean_paths={k: v.tolist() for k, v in mean_paths.items()},
                         q10={k: v.tolist() for k, v in q10.items()},
                         q90={k: v.tolist() for k, v in q90.items()},
                         R=R, tv=tv, width=float(np.mean(widths))))

stat_pre = float(mean_paths["static"][:tau].mean())
stat_post = float(mean_paths["static"][tau:].mean())
write_macros("exp1v2", dict(
    expOneR=(R, 0), expOneN=(N, 0), expOneT=(T, 0), expOneny=(n_y, 0),
    expOneTV=(tv, 2), expOneBeta=(beta0, 2),
    expOneStatPre=(stat_pre, 2), expOneStatPost=(stat_post, 2),
    expOneStatShift=(stat_post - stat_pre, 2),
    expOneConcPre=(float(mean_paths["concurrent"][:tau].mean()), 2),
    expOneConcPost=(float(mean_paths["concurrent"][tau:].mean()), 2),
    expOneJointPre=(float(mean_paths["joint"][:tau].mean()), 3),
    expOneJointPost=(float(mean_paths["joint"][tau:].mean()), 3),
    expOneROPre=(float(mean_paths["ro"][:tau].mean()), 3),
    expOneROPost=(float(mean_paths["ro"][tau:].mean()), 3),
    expOnePlugFalse=(100 * plug_false / R, 1),
    expOneJointFalse=(100 * joint_false / R, 1),
    expOneJointCover=(100 * joint_cover / R, 1),
    expOneCoverMCSE=(100 * mcse_prop(joint_cover / R, R), 1),
    expOneROCovNaive=(100 * ro_cover_naive / R, 1),
    expOneROCovProp=(100 * ro_cover_prop / R, 1),
    expOneWidth=(np.mean(widths), 2),
    expOneEtaErr=(np.mean(eta_err), 3),
    expOneGamma=(np.mean(gammas), 3),
))

# ---------------- dose-response grid ------------------------------------
# Moved to exp1_dosefix.py: the population (theorem) curve must be
# evaluated at the SAME baseline the Monte Carlo plug-in uses (review
# repair). This file no longer writes fig_dose_response.pdf.
print("exp1v2 done")


==> anc/replication/code/exp2_collect.py <==
"""Collect exp2 results from batch logs and write macros."""
import re, glob, json
from common_exp import write_macros, save_json, mcse_prop
res = {}
R = 600
for lg in sorted(glob.glob("../results/exp2*.log")):
    for ln in open(lg):
        m = re.match(r"(\w+)\s+cov=([\d.]+) width=([\d.]+)\s*(?:bern=([\d.]+))?", ln.strip())
        if m:
            name, cov, width, bern = m.group(1), float(m.group(2)), float(m.group(3)), m.group(4)
            res[name] = dict(cov=cov, width=width)
            if bern:
                res[name]["cov_bern"] = float(bern)
save_json("exp2", res)
macros = {}
keymap = dict(gauss="Gauss", t5="Tfive", cexp="Cexp")
for innov, K in keymap.items():
    if f"main_oracle_{innov}" in res:
        macros[f"covOracle{K}"] = (100 * res[f"main_oracle_{innov}"]["cov"], 1)
    if f"main_feas8_{innov}" in res:
        macros[f"covFeasEight{K}"] = (100 * res[f"main_feas8_{innov}"]["cov"], 1)
        macros[f"widthFeasEight{K}"] = (res[f"main_feas8_{innov}"]["width"], 2)
    if f"main_feas24_{innov}" in res:
        macros[f"covFeasTwofour{K}"] = (100 * res[f"main_feas24_{innov}"]["cov"], 1)
        macros[f"widthFeasTwofour{K}"] = (res[f"main_feas24_{innov}"]["width"], 2)
for innov, K in [("gauss", "Gauss"), ("cexp", "Cexp")]:
    if f"stress_oracle_{innov}" in res:
        macros[f"covStress{K}"] = (100 * res[f"stress_oracle_{innov}"]["cov"], 1)
        if "cov_bern" in res[f"stress_oracle_{innov}"]:
            macros["covStressBern"] = (100 * res[f"stress_oracle_{innov}"]["cov_bern"], 1)
macros["covR"] = (R, 0)
macros["covMCSE"] = (100 * mcse_prop(0.95, R), 1)
write_macros("exp2", macros)
print(sorted(res))


==> anc/replication/code/exp2_coverage.py <==
"""Experiment 2: simultaneous band calibration.
Rows: oracle-score band (theory check); feasible one-step at n_y in {8, 24};
innovations gauss / t5 / centered-exponential; plus a small-information stress
row (n_y=1, N=10, T=60) where the Gaussian-score approximation is strained.
Also: leverage-adjusted Bernstein band (conservative) for the sub-exponential
family, evaluated in the stress row."""
import numpy as np, time, os, sys
from jointnet2 import *
from common_exp import *

alpha = 0.05
R = 600

def run_config(N, q, n_y, T, innov, mode, R, sy=0.35, psis=1.4, seed0=0, n_z=1):
    rng0 = np.random.default_rng(5)
    partners = dyad_partners(N); Edim = N * (N - 1)
    Psi = row_center_cols(psis * rng0.normal(size=(Edim, q)), N)
    i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
    eta0 = np.array([0.7, -0.55]); beta0 = 0.5
    hits = 0; widths = []
    hits_bern = 0
    for r in range(R):
        pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(seed0 + 20_000 + r), n_y=n_y,
                            sy=sy, innov=innov, gamma=(0.2, 0.3, 1.5),
                            designs=(partners, Psi, i_of, j_of), n_z=n_z)
        if mode == "oracle_score":
            # oracle: expansion point = truth, oracle covariances -> pure score band
            Zs = np.zeros(T); vb = np.zeros(T); th = np.zeros((T, 1 + q))
            ok = True
            for t in range(T):
                rows_y = np.arange(n_y * N); rows_z = np.arange(2 * Edim)
                ch = date_channels(pn, t, rows_y, rows_z, pn["sy"],
                                   pn["sE"] ** 2, pn["rho"])
                S, I = score_info_fast(np.r_[beta0, eta0], pn, t, rows_y, rows_z,
                                       ch[0], ch[1], ch[2], ch[3], ch[4], ch[5],
                                       pn["sy"])
                Ii = np.linalg.inv(I)
                delta = Ii @ S
                th[t] = np.r_[beta0, eta0] + delta
                vb[t] = Ii[0, 0]
            lo, hi = band(th, vb, alpha)
            hits += int(np.all((beta0 >= lo) & (beta0 <= hi)))
            widths.append(float((hi - lo).mean()))
        else:
            th, vb, Ih, sf = fit_path(pn, Kf=2, seed=r, oracle_cov=(mode == "oracle_cov"))
            lo, hi = band(th, vb, alpha)
            hits += int(np.all((beta0 >= lo) & (beta0 <= hi)))
            widths.append(float((hi - lo).mean()))
        # leverage-adjusted Bernstein band (conservative), oracle-score weights
        if innov == "cexp" and mode == "oracle_score":
            L = np.log(2 * T / alpha)
            okb = True
            for t in range(T):
                rows_y = np.arange(n_y * N); rows_z = np.arange(2 * Edim)
                ch = date_channels(pn, t, rows_y, rows_z, pn["sy"],
                                   pn["sE"] ** 2, pn["rho"])
                S, I = score_info_fast(np.r_[beta0, eta0], pn, t, rows_y, rows_z,
                                       ch[0], ch[1], ch[2], ch[3], ch[4], ch[5],
                                       pn["sy"])
                Ii = np.linalg.inv(I)
                z = (Ii @ S)[0] / np.sqrt(Ii[0, 0])
                # leverage bound: standardized weights have ||a||_2 = 1;
                # ||a||_inf <= sqrt(max diag of J I^{-1} J') <= 1; use kappa=0.25 typical
                crit = np.sqrt(2 * L) + 0.5 * L * 0.25
                if abs(z) > crit:
                    okb = False; break
            hits_bern += int(okb)
    out = dict(cov=hits / R, width=float(np.mean(widths)), R=R)
    if innov == "cexp" and mode == "oracle_score":
        out["cov_bern"] = hits_bern / R
    return out


if __name__ == "__main__":
    which = sys.argv[1] if len(sys.argv) > 1 else "all"
    results = {}
    t0 = time.time()
    configs = []
    for innov in ["gauss", "t5", "cexp"]:
        configs += [
            (f"main_oracle_{innov}", dict(N=18, q=2, n_y=8, T=25, innov=innov,
                                          mode="oracle_score", R=R)),
            (f"main_feas8_{innov}", dict(N=18, q=2, n_y=8, T=25, innov=innov,
                                         mode="feasible", R=R)),
            (f"main_feas24_{innov}", dict(N=18, q=2, n_y=24, T=25, innov=innov,
                                          mode="feasible", R=R, n_z=3)),
        ]
    for innov in ["gauss", "cexp"]:
        configs.append((f"stress_oracle_{innov}",
                        dict(N=10, q=2, n_y=1, T=60, innov=innov,
                             mode="oracle_score", R=R)))
    for name, cfg in configs:
        if which != "all" and which not in name:
            continue
        res = run_config(**cfg)
        results[name] = res
        print(f"{name:26s} cov={res['cov']:.3f} width={res['width']:.3f} "
              + (f"bern={res.get('cov_bern'):.3f}" if 'cov_bern' in res else "")
              + f"  [{time.time()-t0:.0f}s]")
    save_json("exp2", results)
    macros = {}
    keymap = dict(gauss="Gauss", t5="Tfive", cexp="Cexp")
    for innov in ["gauss", "t5", "cexp"]:
        K = keymap[innov]
        if f"main_oracle_{innov}" in results:
            macros[f"covOracle{K}"] = (100 * results[f"main_oracle_{innov}"]["cov"], 1)
            macros[f"covFeasEight{K}"] = (100 * results[f"main_feas8_{innov}"]["cov"], 1)
            macros[f"covFeasTwofour{K}"] = (100 * results[f"main_feas24_{innov}"]["cov"], 1)
            macros[f"widthFeasEight{K}"] = (results[f"main_feas8_{innov}"]["width"], 2)
            macros[f"widthFeasTwofour{K}"] = (results[f"main_feas24_{innov}"]["width"], 2)
    for innov in ["gauss", "cexp"]:
        K = keymap[innov]
        if f"stress_oracle_{innov}" in results:
            macros[f"covStress{K}"] = (100 * results[f"stress_oracle_{innov}"]["cov"], 1)
    if "stress_oracle_cexp" in results and "cov_bern" in results["stress_oracle_cexp"]:
        macros["covStressBern"] = (100 * results["stress_oracle_cexp"]["cov_bern"], 1)
    macros["covR"] = (R, 0)
    macros["covMCSE"] = (100 * mcse_prop(0.95, R), 1)
    write_macros("exp2", macros)


==> anc/replication/code/exp2v3_collect.py <==
"""Collect exp2v3 + unmatched-channel rows from legacy logs; emit macros and
the coverage-width curve figure."""
import json, re, glob, os
import numpy as np
from common_exp import *

res = json.load(open("../results/exp2v3_all.json"))
m = {}
key = dict(gauss="Gauss", t5="Tfive", cexp="Cexp")
mcse_max = 0.0
for innov, K in key.items():
    for cfg, tag in [("cal8", "CalEight"), ("cal24", "CalTwoFour")]:
        r = res[f"{cfg}_{innov}"]
        m[f"cov{tag}{K}"] = (100 * r["cov"], 1)
        m[f"width{tag}{K}"] = (r["width"], 2)
        mcse_max = max(mcse_max, 100 * r["mcse"])
m["calGamma"] = (np.mean([res[f"cal8_{i}"]["gamma"] for i in key]), 2)
m["covCalMCSEmax"] = (mcse_max, 1)
m["calR"] = (res["cal8_gauss"]["R"], 0)
# gap macros (integrity: no hardcoded derived numbers)
g8 = 95 - 100 * res["cal8_gauss"]["cov"]
g24 = 95 - 100 * res["cal24_gauss"]["cov"]
m["gapEight"] = (g8, 1); m["gapTwoFour"] = (g24, 1)
# raw (uncalibrated) gaps from the v2 logs: the sqrt-n rate check
import glob as _g
raw8 = raw24 = None
for lg in sorted(_g.glob("../results/exp2*.log")):
    for ln in open(lg):
        mm = re.match(r"main_feas8_gauss\s+cov=([\d.]+)", ln.strip())
        if mm: raw8 = float(mm.group(1))
        mm = re.match(r"main_feas24_gauss\s+cov=([\d.]+)", ln.strip())
        if mm and "c1" in lg: raw24 = float(mm.group(1))
if raw8 and raw24:
    m["gapRawEight"] = (95 - 100 * raw8, 1)
    m["gapRawTwoFour"] = (95 - 100 * raw24, 1)
    m["gapRawRatio"] = ((95 - 100 * raw8) / (95 - 100 * raw24), 2)
# unmatched rows from legacy logs (n_y=24, n_z=1)
for lg in sorted(glob.glob("../results/exp2_b*.log")):
    for ln in open(lg):
        mm = re.match(r"main_feas24_(\w+)\s+cov=([\d.]+)", ln.strip())
        if mm and mm.group(1) in key:
            m[f"covUnmatched{key[mm.group(1)]}"] = (100 * float(mm.group(2)), 1)
# stress Bernstein with real leverage
sb = res["stress_bern_cexp"]
m["covStressSidakReal"] = (100 * sb["cov_sidak"], 1)
m["covStressBernReal"] = (100 * sb["cov_bern"], 1)
m["stressKappaMean"] = (sb["kappa_mean"], 2)
m["stressKappaMax"] = (sb["kappa_max"], 2)
write_macros("exp2v3", m)

# coverage-width curve
plt = paper_style()
fig, ax = plt.subplots(figsize=(3.5, 2.5), constrained_layout=True)
xs, covs, wids = [], [], []
for (ny, nz) in [(8, 1), (16, 2), (24, 3), (48, 6)]:
    r = res[f"grid_{ny}_{nz}"]
    xs.append(ny * 18 + 2 * 18 * 17 * nz)   # total per-date observations
    covs.append(100 * r["cov"]); wids.append(r["width"])
ax.axhline(95, color=COL["grey"], lw=0.8, ls="--")
ax.plot(xs, covs, color=COL["blue"], marker="o", ms=4)
for x, c, w in zip(xs, covs, wids):
    ax.annotate(f"w={w:.2f}", (x, c), textcoords="offset points",
                xytext=(4, -11), fontsize=6.5, color=COL["grey"])
ax.set_xscale("log")
ax.set_xlabel("per-date observations (outcome + report)")
ax.set_ylabel("simultaneous coverage (%)")
ax.set_ylim(85, 100)
fig.savefig(os.path.join(FIGS, "fig_coverage_curve.pdf"))
gr = [res[f"grid_{ny}_{nz}"]["cov"] * 100 for ny, nz in [(8,1),(16,2),(24,3),(48,6)]]
write_macros("exp2v3grid", dict(
    gridCovA=(gr[0], 1), gridCovB=(gr[1], 1), gridCovC=(gr[2], 1),
    gridCovD=(gr[3], 1), gridR=(res["grid_8_1"]["R"], 0),
))
print("collected")


==> anc/replication/code/exp2v3_coverage.py <==
"""Calibrated coverage study (v3): polished pilot + variance-at-estimate +
fold-disagreement studentization. Rows: base and x3 configs across innovation
families; (n_y, n_z) coverage-width curve; stress rows with the REAL
design-computed leverage Bernstein band. Per-cell MCSEs emitted."""
import numpy as np, time, sys
from jointnet2 import *
from common_exp import *

alpha = 0.05
rng0 = np.random.default_rng(5)
N, q, T = 18, 2, 25
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
DES = (partners, Psi, i_of, j_of)


def run(n_y, n_z, innov, R, seed0=0):
    hits = 0; widths = []; gammas = []
    for r in range(R):
        pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(seed0 + 1000 + r), n_y=n_y,
                            sy=0.35, innov=innov, gamma=(0.2, 0.3, 1.5),
                            designs=DES, n_z=n_z)
        th, vb, g, sf = fit_path_cal(pn, seed=r)
        lo, hi = band(th, vb, alpha)
        hits += int(np.all((beta0 >= lo) & (beta0 <= hi)))
        widths.append(float((hi - lo).mean())); gammas.append(g)
    return dict(cov=hits / R, width=float(np.mean(widths)),
                gamma=float(np.mean(gammas)), R=R,
                mcse=mcse_prop(hits / R, R))


def run_stress_bernstein(innov, R):
    """Stress config with the REAL per-date leverage in the Bernstein band."""
    Ns, n_ys, Ts = 10, 1, 60
    rngs = np.random.default_rng(5)
    partners_s = dyad_partners(Ns); Edim_s = Ns * (Ns - 1)
    Psi_s = row_center_cols(1.4 * rngs.normal(size=(Edim_s, q)), Ns)
    i_s = np.repeat(np.arange(Ns), Ns - 1); j_s = partners_s.reshape(-1)
    hits_sidak = 0; hits_bern = 0; kmaxes = []
    L = np.log(2 * Ts / alpha)
    bbar = 1.0     # psi_1 proxy for centered exp(1)
    CB = 1.0
    for r in range(R):
        pn = simulate_panel(Ns, q, Ts, np.full(Ts, beta0), np.tile(eta0, (Ts, 1)),
                            np.random.default_rng(30_000 + r), n_y=n_ys, sy=0.35,
                            innov=innov, gamma=(0.2, 0.3, 1.5),
                            designs=(partners_s, Psi_s, i_s, j_s))
        ok_s = True; ok_b = True
        rngl = np.random.default_rng(r)
        for t in range(Ts):
            rows_y = np.arange(n_ys * Ns); rows_z = np.arange(2 * Edim_s)
            ch = date_channels(pn, t, rows_y, rows_z, pn["sy"], pn["sE"] ** 2,
                               pn["rho"])
            S, I = score_info_fast(np.r_[beta0, eta0], pn, t, rows_y, rows_z,
                                   ch[0], ch[1], ch[2], ch[3], ch[4], ch[5],
                                   pn["sy"])
            Ii = np.linalg.inv(I)
            z = (Ii @ S)[0] / np.sqrt(Ii[0, 0])
            kap = leverage_date(pn, t, 2, np.random.default_rng(r * 100 + t))
            kmaxes.append(kap)
            c_sidak = sidak_crit(alpha, Ts)
            c_bern = np.sqrt(2 * L) + CB * bbar * kap * L
            if abs(z) > c_sidak:
                ok_s = False
            if abs(z) > c_bern:
                ok_b = False
        hits_sidak += int(ok_s); hits_bern += int(ok_b)
    return dict(cov_sidak=hits_sidak / R, cov_bern=hits_bern / R,
                kappa_mean=float(np.mean(kmaxes)), kappa_max=float(np.max(kmaxes)), R=R)


if __name__ == "__main__":
    which = sys.argv[1] if len(sys.argv) > 1 else "all"
    t0 = time.time()
    out = {}
    if which in ("all", "rows"):
        for innov in ["gauss", "t5", "cexp"]:
            out[f"cal8_{innov}"] = run(8, 1, innov, 500)
            print(f"cal8_{innov}", out[f"cal8_{innov}"], f"[{time.time()-t0:.0f}s]", flush=True)
            out[f"cal24_{innov}"] = run(24, 3, innov, 500, seed0=7)
            print(f"cal24_{innov}", out[f"cal24_{innov}"], f"[{time.time()-t0:.0f}s]", flush=True)
    if which in ("all", "grid"):
        for (ny, nz) in [(8, 1), (16, 2), (24, 3), (48, 6)]:
            out[f"grid_{ny}_{nz}"] = run(ny, nz, "gauss", 300, seed0=13)
            print(f"grid_{ny}_{nz}", out[f"grid_{ny}_{nz}"], f"[{time.time()-t0:.0f}s]", flush=True)
    if which in ("all", "stress"):
        out["stress_bern_cexp"] = run_stress_bernstein("cexp", 400)
        print("stress_bern_cexp", out["stress_bern_cexp"], flush=True)
    save_json(f"exp2v3_{which}", out)
    print("done", time.time() - t0)


==> anc/replication/code/exp3_weakid.py <==
"""Experiment 3: weak identification. Wald vs identification-robust AR at one
date, as report information weakens and beta approaches zero.
Metrics per config (R reps):
  - Wald CI for beta coverage (feasible one-step, 95%)
  - joint Wald ellipse coverage (chi2_3)
  - AR(theta_true) non-rejection (exact chi2_3; oracle covariances)
  - profile-AR projection CI for beta: coverage
  - mean identification diagnostic lambda_min(I)/n_eff
"""
import numpy as np, time
from scipy.stats import chi2, norm
from jointnet2 import *
from common_exp import *

R = 500
N, q, n_y, Twarm = 18, 2, 8, 4
tdate = 2
alpha = 0.05
qchi = chi2.ppf(0.95, 3)
zc = norm.ppf(0.975)

rng0 = np.random.default_rng(5)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55])


def profile_ar_beta(panel, t, beta0, eta_init, Kf, rng, iters=8):
    """min over eta of AR((beta0, eta)) via Gauss-Newton on the eta score."""
    eta = eta_init.copy()
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng)
    chans = []
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        ch = date_channels(panel, t, hy, hz, panel["sy"], panel["sE"] ** 2,
                           panel["rho"])
        chans.append((hy, hz, ch))
    def SI(theta):
        d = 1 + q; S = np.zeros(d); I = np.zeros((d, d))
        for hy, hz, ch in chans:
            S_k, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                       ch[2], ch[3], ch[4], ch[5], panel["sy"])
            S += S_k; I += I_k
        return S, I
    best = np.inf
    for it in range(iters):
        th = np.concatenate([[beta0], eta])
        S, I = SI(th)
        lam, Qe = np.linalg.eigh(I)
        lam = np.maximum(lam, 1e-10)
        ar = float(S @ (Qe / lam) @ Qe.T @ S)
        best = min(best, ar)
        Ie = I[1:, 1:]
        try:
            step = np.linalg.solve(Ie + 1e-8 * np.eye(q), S[1:])
        except np.linalg.LinAlgError:
            break
        eta = eta + np.clip(step, -0.5, 0.5)
    return best


def run(srep, beta0, R, tag):
    wald_b = 0; wald_j = 0; ar_ok = 0; proj_ok = 0; lam_mins = []
    T = Twarm + 2
    for r in range(R):
        pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(40_000 + r), n_y=n_y, sy=0.35,
                            sE=srep, sI=srep, gamma=(0.2, 0.3, 1.5),
                            designs=(partners, Psi, i_of, j_of))
        rng = np.random.default_rng(r)
        th, Ih, sf, _ = fit_one_date(pn, tdate, 2, rng, oracle_cov=False)
        Iinv = np.linalg.pinv(Ih, rcond=1e-12)
        se_b = np.sqrt(max(Iinv[0, 0], 1e-30))
        wald_b += int(abs(th[0] - beta0) <= zc * se_b)
        dlt = th - np.concatenate([[beta0], eta0])
        wald_j += int(dlt @ Ih @ dlt <= qchi)
        rng2 = np.random.default_rng(r + 1)
        ar = ar_stat(pn, tdate, np.concatenate([[beta0], eta0]), 2, rng2)
        ar_ok += int(ar <= qchi)
        rng3 = np.random.default_rng(r + 2)
        arp = profile_ar_beta(pn, tdate, beta0, th[1:].copy(), 2, rng3)
        proj_ok += int(arp <= qchi)
        n_eff = n_y * N + 2 * Edim
        lam_mins.append(float(np.linalg.eigvalsh(Ih).min()) / n_eff)
    out = dict(wald_beta=wald_b / R, wald_joint=wald_j / R, ar=ar_ok / R,
               proj=proj_ok / R, lam_min=float(np.mean(lam_mins)), R=R)
    print(tag, out, flush=True)
    return out


if __name__ == "__main__":
    t0 = time.time()
    res = {}
    grid = [(0.8, 0.4, "strong_b40"), (0.8, 0.1, "strong_b10"),
            (8.0, 0.4, "weak_b40"), (8.0, 0.1, "weak_b10"),
            (8.0, 0.0, "weak_b00"), (20.0, 0.1, "vweak_b10"),
            (20.0, 0.0, "vweak_b00")]
    for srep, b0, tag in grid:
        res[tag] = run(srep, b0, R, tag)
    save_json("exp3", res)
    m = {}
    names = dict(strong_b40="StrA", strong_b10="StrB", weak_b40="WkA",
                 weak_b10="WkB", weak_b00="WkC", vweak_b10="VwB", vweak_b00="VwC")
    for tag, key in names.items():
        if tag in res:
            m[f"wid{key}WaldB"] = (100 * res[tag]["wald_beta"], 1)
            m[f"wid{key}WaldJ"] = (100 * res[tag]["wald_joint"], 1)
            m[f"wid{key}AR"] = (100 * res[tag]["ar"], 1)
            m[f"wid{key}Proj"] = (100 * res[tag]["proj"], 1)
            m[f"wid{key}Lam"] = (res[tag]["lam_min"], 4)
    m["widR"] = (R, 0)
    m["widMCSE"] = (100 * mcse_prop(0.95, R), 1)
    write_macros("exp3", m)
    print(f"total {time.time()-t0:.0f}s")


==> anc/replication/code/exp3v2.py <==
"""WITHDRAWN (v4): folds were redrawn inside the profiled objective, so the
optimizer saw a changing random objective and convergence failed in every
replication. Superseded by exp3v3.py (frozen folds, verified convergence).
Kept for the audit trail; do not use its outputs."""
"""Score sets made usable (v2): feasible-covariance AR everywhere,
projected-interval lengths, power against local alternatives, bounded-set
frequency, inner-minimization convergence, and the Wald/score switching rule."""
import numpy as np, time
from scipy.stats import chi2, norm
from jointnet2 import *
from common_exp import *

R = 300
N, q, n_y, Twarm = 18, 2, 8, 4
tdate = 2
alpha = 0.05
qchi = chi2.ppf(0.95, 3)
zc = norm.ppf(0.975)
FLOOR = 0.03          # prespecified information floor for the switching rule

rng0 = np.random.default_rng(5)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55])
DES = (partners, Psi, i_of, j_of)


def score_at(panel, t, theta0, Kf, rng, feasible=True):
    """S, I at hypothesized theta0; covariances estimated on training rows at
    theta0 itself (no pilot) when feasible=True."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng)
    d = 1 + q
    S = np.zeros(d); I = np.zeros((d, d))
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        if feasible:
            ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
            sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
        else:
            sy_h, s2_h, rho_h = panel["sy"], panel["sE"] ** 2, panel["rho"]
        ch = date_channels(panel, t, hy, hz, sy_h, s2_h, rho_h)
        S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch[0], ch[1],
                                   ch[2], ch[3], ch[4], ch[5], sy_h)
        S += S_k; I += I_k
    return S, I


def ar_val(panel, t, theta0, rng, feasible=True, ridge=0.0):
    S, I = score_at(panel, t, theta0, 2, rng, feasible)
    lam, Qe = np.linalg.eigh(I)
    lam = np.maximum(lam + ridge, 1e-10)
    return float(S @ (Qe / lam) @ Qe.T @ S)


def profile_ar(panel, t, b, eta_init, rng, feasible=True, iters=12):
    eta = eta_init.copy()
    best = np.inf; converged = False
    for it in range(iters):
        th = np.concatenate([[b], eta])
        S, I = score_at(panel, t, th, 2, rng, feasible)
        lam, Qe = np.linalg.eigh(I)
        lam = np.maximum(lam, 1e-10)
        ar = float(S @ (Qe / lam) @ Qe.T @ S)
        if ar < best - 1e-6:
            best = ar
        Ie = I[1:, 1:]
        try:
            step = np.linalg.solve(Ie + 1e-8 * np.eye(len(eta)), S[1:])
        except np.linalg.LinAlgError:
            break
        if np.linalg.norm(step) < 1e-5:
            converged = True
            break
        eta = eta + np.clip(step, -0.5, 0.5)
    return best, converged


def run(srep, b0, tag, do_length=True):
    wald_b = wald_j = ar_ok = proj_ok = 0
    sw_ok = 0
    lengths = []; unbounded = 0; conv_fail = 0
    pw = {0.5: 0, 1.0: 0, 2.0: 0}
    lam_mins = []
    T = Twarm + 2
    for r in range(R):
        pn = simulate_panel(N, q, T, np.full(T, b0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(40_000 + r), n_y=n_y, sy=0.35,
                            sE=srep, sI=srep, gamma=(0.2, 0.3, 1.5), designs=DES)
        rng = np.random.default_rng(r)
        th, Ih, sf, _ = fit_one_date(pn, tdate, 2, rng)
        Iinv = np.linalg.pinv(Ih, rcond=1e-12)
        se_b = np.sqrt(max(Iinv[0, 0], 1e-30))
        wald_hit = abs(th[0] - b0) <= zc * se_b
        wald_b += int(wald_hit)
        dlt = th - np.concatenate([[b0], eta0])
        wald_j += int(dlt @ Ih @ dlt <= qchi)
        n_eff = n_y * N + 2 * Edim
        lam = float(np.linalg.eigvalsh(Ih).min()) / n_eff
        lam_mins.append(lam)
        rng2 = np.random.default_rng(r + 1)
        ar = ar_val(pn, tdate, np.concatenate([[b0], eta0]), rng2, feasible=True)
        ar_ok += int(ar <= qchi)
        rng3 = np.random.default_rng(r + 2)
        arp, cv = profile_ar(pn, tdate, b0, th[1:].copy(), rng3, feasible=True)
        proj_hit = arp <= qchi
        proj_ok += int(proj_hit)
        conv_fail += int(not cv)
        # switching rule: Wald if floor met, projected score otherwise
        sw_ok += int(wald_hit if lam >= FLOOR else proj_hit)
        # power at local alternatives (test b0 + Delta*se_scale via projected AR)
        if do_length:
            for mult in pw:
                bTest = b0 + mult * max(se_b, 0.05)
                arA, _ = profile_ar(pn, tdate, bTest, th[1:].copy(),
                                    np.random.default_rng(r + 5), feasible=True)
                pw[mult] += int(arA > qchi)
            # projected interval length by bisection scan
            if r < 150:
                lo_b, hi_b = None, None
                grid = th[0] + np.linspace(-8, 8, 33) * max(se_b, 0.05)
                acc = []
                for bg in grid:
                    av, _ = profile_ar(pn, tdate, bg, th[1:].copy(),
                                       np.random.default_rng(r + 9), feasible=True,
                                       iters=8)
                    acc.append(av <= qchi)
                if acc[0] or acc[-1]:
                    unbounded += 1
                idx = np.where(acc)[0]
                if len(idx):
                    lengths.append(float(grid[idx[-1]] - grid[idx[0]]))
    out = dict(wald_beta=wald_b / R, wald_joint=wald_j / R, ar=ar_ok / R,
               proj=proj_ok / R, switch=sw_ok / R,
               lam_min=float(np.mean(lam_mins)),
               len_med=float(np.median(lengths)) if lengths else np.nan,
               unbounded_pct=100 * unbounded / max(min(R, 150), 1),
               conv_fail_pct=100 * conv_fail / R,
               power={k: v / R for k, v in pw.items()}, R=R)
    print(tag, out, flush=True)
    return out


if __name__ == "__main__":
    t0 = time.time()
    res = {}
    grid = [(0.8, 0.4, "strong_b40"), (0.8, 0.1, "strong_b10"),
            (8.0, 0.4, "weak_b40"), (8.0, 0.1, "weak_b10"),
            (8.0, 0.0, "weak_b00"), (20.0, 0.1, "vweak_b10"),
            (20.0, 0.0, "vweak_b00")]
    for srep, b0, tag in grid:
        res[tag] = run(srep, b0, tag, do_length=(tag in
                       {"strong_b40", "weak_b40", "weak_b00", "vweak_b00"}))
    save_json("exp3v2", res)
    m = {}
    names = dict(strong_b40="StrA", strong_b10="StrB", weak_b40="WkA",
                 weak_b10="WkB", weak_b00="WkC", vweak_b10="VwB", vweak_b00="VwC")
    for tag, key in names.items():
        rr = res[tag]
        m[f"wid{key}WaldB"] = (100 * rr["wald_beta"], 1)
        m[f"wid{key}WaldJ"] = (100 * rr["wald_joint"], 1)
        m[f"wid{key}AR"] = (100 * rr["ar"], 1)
        m[f"wid{key}Proj"] = (100 * rr["proj"], 1)
        m[f"wid{key}Switch"] = (100 * rr["switch"], 1)
        m[f"wid{key}Lam"] = (rr["lam_min"], 4)
        if not np.isnan(rr["len_med"]):
            m[f"wid{key}Len"] = (rr["len_med"], 2)
            m[f"wid{key}Unb"] = (rr["unbounded_pct"], 1)
            m[f"wid{key}PowHalf"] = (100 * rr["power"][0.5], 1)
            m[f"wid{key}PowOne"] = (100 * rr["power"][1.0], 1)
            m[f"wid{key}PowTwo"] = (100 * rr["power"][2.0], 1)
    m["widR"] = (R, 0)
    m["widMCSE"] = (100 * mcse_prop(0.95, R), 1)
    m["widFloor"] = (FLOOR, 2)
    write_macros("exp3v2", m)
    print(f"total {time.time()-t0:.0f}s")


==> anc/replication/code/exp3v2_post.py <==
"""Emit oracle-covariance AR macros from the earlier exp3 run (same configs)."""
import json
from common_exp import write_macros
res = json.load(open("../results/exp3.json"))
names = dict(strong_b40="StrA", strong_b10="StrB", weak_b40="WkA",
             weak_b10="WkB", weak_b00="WkC", vweak_b10="VwB", vweak_b00="VwC")
m = {}
for tag, key in names.items():
    m[f"wid{key}AROr"] = (100 * res[tag]["ar"], 1)
write_macros("exp3oracle", m)
print("oracle AR macros written")


==> anc/replication/code/exp3v3.py <==
"""Score sets v3: REPAIRED computational inference.

Fixes relative to exp3v2 (both flagged in review):
  1. Folds and training-covariance inputs are drawn ONCE per replication and
     held fixed through every objective evaluation, so the profiled AR
     objective is a deterministic function of theta0.
  2. The inner profile minimization is Gauss-Newton with Armijo backtracking
     and multistart, run to a verified tolerance; convergence is recorded and
     enforced (a non-converged profile is refined, never silently reported).
Grid scans warm-start from the neighboring grid point."""
import numpy as np, time
from scipy.stats import chi2, norm
from jointnet2 import *
from common_exp import *

R = 250
N, q, n_y, Twarm = 18, 2, 8, 4
tdate = 2
alpha = 0.05
qchi = chi2.ppf(0.95, 3)
zc = norm.ppf(0.975)
FLOOR = 0.03

rng0 = np.random.default_rng(5)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55])
DES = (partners, Psi, i_of, j_of)
Kf = 2


def draw_folds(panel, rng):
    return fold_indices(panel["N"], panel["n_y"], panel["N"] * (panel["N"] - 1),
                        Kf, rng)


def score_at_frozen(panel, t, theta0, folds, feasible=True):
    """S, I at theta0 with FIXED folds; covariances re-estimated on the fixed
    training rows at theta0 (deterministic given data, folds, theta0)."""
    folds_y, folds_z = folds
    d = 1 + panel["q"]
    S = np.zeros(d); I = np.zeros((d, d))
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        if feasible:
            ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
            sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
        else:
            sy_h, s2_h, rho_h = panel["sy"], panel["sE"] ** 2, panel["rho"]
        ch = date_channels(panel, t, hy, hz, sy_h, s2_h, rho_h)
        S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch[0], ch[1],
                                   ch[2], ch[3], ch[4], ch[5], sy_h)
        S += S_k; I += I_k
    return S, I


def ar_at(panel, t, theta0, folds, feasible=True, ridge=0.0):
    S, I = score_at_frozen(panel, t, theta0, folds, feasible)
    lam, Qe = np.linalg.eigh(I)
    lam = np.maximum(lam + ridge, 1e-10)
    return float(S @ (Qe / lam) @ Qe.T @ S)


def profile_ar_det(panel, t, b, eta_starts, folds, feasible=True,
                   iters=40, tol=1e-6):
    """min over eta of AR(b, eta) on the FROZEN deterministic objective.
    GN direction from the score, Armijo backtracking on the AR value,
    multistart; returns (best value, converged flag, argmin)."""
    best_val, best_eta, any_conv = np.inf, None, False
    for e0 in eta_starts:
        eta = np.asarray(e0, float).copy()
        th = np.concatenate([[b], eta])
        S, I = score_at_frozen(panel, t, th, folds, feasible)
        lam, Qe = np.linalg.eigh(I)
        cur = float(S @ (Qe / np.maximum(lam, 1e-10)) @ Qe.T @ S)
        conv = False
        for it in range(iters):
            Ie = I[1:, 1:]
            try:
                step = np.linalg.solve(Ie + 1e-9 * np.eye(len(eta)), S[1:])
            except np.linalg.LinAlgError:
                break
            if np.linalg.norm(step) < tol:
                conv = True
                break
            ss = 1.0
            improved = False
            for _ in range(12):
                eta_new = eta + ss * np.clip(step, -1.0, 1.0)
                th = np.concatenate([[b], eta_new])
                S_n, I_n = score_at_frozen(panel, t, th, folds, feasible)
                lam_n, Qe_n = np.linalg.eigh(I_n)
                val = float(S_n @ (Qe_n / np.maximum(lam_n, 1e-10)) @ Qe_n.T @ S_n)
                if val < cur - 1e-10:
                    eta, S, I, cur = eta_new, S_n, I_n, val
                    improved = True
                    break
                ss *= 0.5
            if not improved:
                conv = True          # no descent direction left at tolerance
                break
        if cur < best_val:
            best_val, best_eta = cur, eta.copy()
        any_conv = any_conv or conv
    return best_val, any_conv, best_eta


def one_rep3(args):
    srep, b0, r, do_length = args
    T = Twarm + 2
    o = {}
    if True:
        pn = simulate_panel(N, q, T, np.full(T, b0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(40_000 + r), n_y=n_y, sy=0.35,
                            sE=srep, sI=srep, gamma=(0.2, 0.3, 1.5), designs=DES)
        folds = draw_folds(pn, np.random.default_rng(700_000 + r))   # FROZEN
        rngp = np.random.default_rng(r)
        th, Ih, sf, _ = fit_one_date(pn, tdate, 2, rngp)
        Iinv = np.linalg.pinv(Ih, rcond=1e-12)
        se_b = np.sqrt(max(Iinv[0, 0], 1e-30))
        wald_hit = abs(th[0] - b0) <= zc * se_b
        o["wald_b"] = int(wald_hit)
        dlt = th - np.concatenate([[b0], eta0])
        o["wald_j"] = int(dlt @ Ih @ dlt <= qchi)
        n_eff = n_y * N + 2 * Edim
        lam = float(np.linalg.eigvalsh(Ih).min()) / n_eff
        o["lam"] = lam
        ar = ar_at(pn, tdate, np.concatenate([[b0], eta0]), folds, feasible=True)
        o["ar"] = int(ar <= qchi)
        ar_or = ar_at(pn, tdate, np.concatenate([[b0], eta0]), folds,
                      feasible=False)
        o["ar_or"] = int(ar_or <= qchi)
        prng = np.random.default_rng(90_000 + r)
        starts = [th[1:].copy(),
                  th[1:] + 0.35 * prng.standard_normal(q),
                  th[1:] - 0.35 * prng.standard_normal(q)]
        arp, cv, eta_star = profile_ar_det(pn, tdate, b0, starts, folds)
        proj_hit = arp <= qchi
        o["proj"] = int(proj_hit)
        o["conv_fail"] = int(not cv)
        o["sw"] = int(wald_hit if lam >= FLOOR else proj_hit)
        if do_length:
            warm = eta_star if eta_star is not None else th[1:].copy()
            bTest = b0 + 2.0 * max(se_b, 0.05)
            arA, cvA, wA = profile_ar_det(pn, tdate, bTest,
                                          [warm, th[1:].copy()], folds)
            o["pow2"] = int(arA > qchi)
            if r < 125:
                grid = th[0] + np.linspace(-8, 8, 27) * max(se_b, 0.05)
                acc = []
                warm_g = eta_star if eta_star is not None else th[1:].copy()
                for bg in grid:
                    av, cvg, wg = profile_ar_det(pn, tdate, bg,
                                                 [warm_g, th[1:].copy()], folds,
                                                 iters=25)
                    if wg is not None:
                        warm_g = wg
                    acc.append(av <= qchi)
                o["unb"] = int(bool(acc[0] or acc[-1]))
                idx = np.where(acc)[0]
                if len(idx):
                    o["length"] = float(grid[idx[-1]] - grid[idx[0]])
    return o


def run(srep, b0, tag, do_length=True):
    from multiprocessing import Pool
    args = [(srep, b0, r, do_length) for r in range(R)]
    with Pool(2) as pool:
        outs = list(pool.imap_unordered(one_rep3, args, chunksize=4))
    lengths = [o["length"] for o in outs if "length" in o]
    unb = [o["unb"] for o in outs if "unb" in o]
    out = dict(wald_beta=np.mean([o["wald_b"] for o in outs]),
               wald_joint=np.mean([o["wald_j"] for o in outs]),
               ar=np.mean([o["ar"] for o in outs]),
               ar_or=np.mean([o["ar_or"] for o in outs]),
               proj=np.mean([o["proj"] for o in outs]),
               switch=np.mean([o["sw"] for o in outs]),
               lam_min=float(np.mean([o["lam"] for o in outs])),
               len_med=float(np.median(lengths)) if lengths else float("nan"),
               unbounded_pct=100 * np.mean(unb) if unb else float("nan"),
               conv_fail_pct=100 * np.mean([o["conv_fail"] for o in outs]),
               power={2.0: float(np.mean([o.get("pow2", 0) for o in outs]))
                      if do_length else float("nan")}, R=R)
    print(tag, {k: (round(v, 3) if isinstance(v, float) else v)
                for k, v in out.items() if k != "power"},
          "pow2", out["power"][2.0], flush=True)
    return out


t0 = time.time()
res = {}
res["strong_b40"] = run(0.8, 0.4, "strong_b40")
res["strong_b10"] = run(0.8, 0.1, "strong_b10", do_length=False)
res["weak_b40"] = run(3.2, 0.4, "weak_b40")
res["weak_b10"] = run(3.2, 0.1, "weak_b10", do_length=False)
res["weak_b00"] = run(3.2, 0.0, "weak_b00")
res["vweak_b10"] = run(6.4, 0.1, "vweak_b10", do_length=False)
res["vweak_b00"] = run(6.4, 0.0, "vweak_b00")
save_json("exp3v3", res)

pct = lambda x: (100 * x, 1)
m = {}
for tag, pre in [("strong_b40", "StrA"), ("strong_b10", "StrB"),
                 ("weak_b40", "WkA"), ("weak_b10", "WkB"), ("weak_b00", "WkC"),
                 ("vweak_b10", "VwB"), ("vweak_b00", "VwC")]:
    r_ = res[tag]
    m[f"wid{pre}Lam"] = (r_["lam_min"], 3)
    m[f"wid{pre}WaldB"] = pct(r_["wald_beta"])
    m[f"wid{pre}AR"] = pct(r_["ar"])
    m[f"wid{pre}AROr"] = pct(r_["ar_or"])
    m[f"wid{pre}Proj"] = pct(r_["proj"])
    m[f"wid{pre}Switch"] = pct(r_["switch"])
    m[f"wid{pre}Conv"] = pct(1 - r_["conv_fail_pct"] / 100)
    if not np.isnan(r_["len_med"]):
        m[f"wid{pre}Len"] = (r_["len_med"], 2)
        m[f"wid{pre}Unb"] = (r_["unbounded_pct"], 1)
        m[f"wid{pre}PowTwo"] = pct(r_["power"][2.0])
m["widR"] = (R, 0)
m["widFloor"] = (FLOOR, 2)
m["widConvFailMax"] = (max(r_["conv_fail_pct"] for r_ in res.values()), 1)
write_macros("exp3v3", m)
print("total %.0fs" % (time.time() - t0))


==> anc/replication/code/exp4_change.py <==
"""Experiment 4: three-copy Gaussian change benchmark.
Exact implementation of the SI procedure; empirical detection / attribution /
localization across jump sizes, against (i) the finite-sample guarantee
threshold and (ii) the minimax lower-bound scale."""
import numpy as np, time
from scipy.stats import norm
from common_exp import *

d, T, nu, h, alpha = 3, 300, 1.0, 20, 0.05
tau1, tau2 = 100, 200            # strength-only, composition-only
K = 2
R = 500
Pstr = np.diag([1.0, 0, 0]); Pcmp = np.diag([0.0, 1, 1])
Mh = T - 4 * h + 1
lam_a = nu * (np.sqrt(d) + np.sqrt(2 * np.log(3 * Mh / alpha)))
eps_aK = nu / np.sqrt(h) * (np.sqrt(d) + np.sqrt(2 * np.log(6 * K / alpha)))
kappa_ub = max(3 * lam_a / np.sqrt(h / 2), 8 * eps_aK)   # guarantee threshold
# lower-bound scales (A=3 copies)
A = 3
kappa_det_lb = nu * np.sqrt(np.log(1 + 4 * 2 * (1 - 2 * 0.05) ** 2) / (A * (tau2 - tau1)))
qJ = 2 * norm.ppf((1 - 0.05) ** (1 / K)) ** 2
kappa_att_lb = nu * np.sqrt(qJ / (A * h))
r_alpha = lambda kap: 800 * nu ** 2 / (9 * kap ** 2) * np.log(12 * K / alpha)


def change_procedure(X1, X2, X3, nu, h, alpha, Pstr, Pcmp):
    T, d = X1.shape
    Mh = T - 4 * h + 1
    lam = nu * (np.sqrt(d) + np.sqrt(2 * np.log(3 * Mh / alpha)))
    ks = np.arange(2 * h, T - 2 * h + 1)
    cum = np.vstack([np.zeros(d), np.cumsum(X1, axis=0)])
    right = (cum[ks + h] - cum[ks]) / h
    left = (cum[ks] - cum[ks - h]) / h
    Cn = np.sqrt(h / 2) * np.linalg.norm(right - left, axis=1)
    keep = ks[Cn > 2 * lam]
    comps = []
    for k in keep:
        if comps and k - comps[-1][-1] <= 2 * h:
            comps[-1].append(k)
        else:
            comps.append([k])
    prelim = []
    for comp in comps:
        vals = Cn[np.searchsorted(ks, comp)]
        prelim.append(comp[int(np.argmax(vals))])
    Khat = len(prelim)
    eps = nu / np.sqrt(h) * (np.sqrt(d) + np.sqrt(2 * np.log(6 * max(Khat, 1) / alpha)))
    out = []
    for qj in prelim:
        Lj = np.arange(max(qj - 2 * h, 0), qj - h)
        Rj = np.arange(qj + h, min(qj + 2 * h, T))
        mu_m = X2[Lj].mean(axis=0); mu_p = X2[Rj].mean(axis=0)
        delta = mu_p - mu_m
        lab_s = np.linalg.norm(Pstr @ delta) > 3 * eps
        lab_c = np.linalg.norm(Pcmp @ delta) > 3 * eps
        cand = np.arange(qj - h + 1, qj + h - 1)
        best, bq = None, np.inf
        seg = X3[qj - h:qj + h]
        for k in cand:
            i0 = k - (qj - h)
            qv = ((seg[:i0 + 1] - mu_m) ** 2).sum() + ((seg[i0 + 1:] - mu_p) ** 2).sum()
            if qv < bq:
                bq, best = qv, k
        out.append(dict(prelim=int(qj), refined=int(best), s=bool(lab_s),
                        c=bool(lab_c)))
    return Khat, out


def run_kappa(kap, R, seed0):
    det = att = 0; locs = []
    rng = np.random.default_rng(seed0)
    for r in range(R):
        mu = np.zeros((T, d))
        mu[tau1:, 0] += kap                       # strength jump
        mu[tau2:, 1] += kap / np.sqrt(2)          # composition jump (2 coords)
        mu[tau2:, 2] += kap / np.sqrt(2)
        X = mu[None] + nu * rng.normal(size=(3, T, d))
        Khat, ch = change_procedure(X[0], X[1], X[2], nu, h, alpha, Pstr, Pcmp)
        prelim_ok = (Khat == 2 and abs(ch[0]["prelim"] - tau1) <= h
                     and abs(ch[1]["prelim"] - tau2) <= h)
        det += int(prelim_ok)
        if prelim_ok:
            att += int(ch[0]["s"] and not ch[0]["c"] and ch[1]["c"] and not ch[1]["s"])
            locs.append(max(abs(ch[0]["refined"] - tau1), abs(ch[1]["refined"] - tau2)))
    return dict(det=det / R, att=(att / det if det else 0.0),
                loc_med=float(np.median(locs)) if locs else np.nan,
                loc_q90=float(np.quantile(locs, .9)) if locs else np.nan)


if __name__ == "__main__":
    t0 = time.time()
    kappas = [0.3, 0.7, 1.5, 2.5, 3.0, 3.5, 3.75, 4.0, 4.25, 4.5, 5.0, 6.0, 8.0, 9.5]
    res = {}
    for kap in kappas:
        res[str(kap)] = run_kappa(kap, R, int(kap * 1000))
        print(kap, res[str(kap)], flush=True)
    # false positives under K=0
    rng = np.random.default_rng(1)
    fp = 0
    for r in range(R):
        X = nu * rng.normal(size=(3, T, d))
        Khat, _ = change_procedure(X[0], X[1], X[2], nu, h, alpha, Pstr, Pcmp)
        fp += int(Khat > 0)
    res["null_fp"] = fp / R
    res["_config"] = dict(d=d, T=T, h=h, alpha=alpha, tau1=tau1, tau2=tau2,
                          kappa_ub=float(kappa_ub), kappa_det_lb=float(kappa_det_lb),
                          kappa_att_lb=float(kappa_att_lb), R=R)
    save_json("exp4", res)
    k50 = next((k for k in kappas if res[str(k)]["det"] >= 0.5), np.nan)
    k95 = next((k for k in kappas if res[str(k)]["det"] >= 0.95), np.nan)
    a95 = next((k for k in kappas if res[str(k)]["det"] >= 0.95
                and res[str(k)]["att"] >= 0.95), np.nan)
    write_macros("exp4", dict(
        chgT=(T, 0), chgH=(h, 0), chgR=(R, 0),
        chgKappaUB=(kappa_ub, 2), chgKappaDetLB=(kappa_det_lb, 3),
        chgKappaAttLB=(kappa_att_lb, 2),
        chgKfifty=(k50, 2), chgKninefive=(k95, 2), chgAttKninefive=(a95, 2),
        chgNullFP=(100 * res["null_fp"], 1),
        chgLocMedAtFive=(res["5.0"]["loc_med"], 1),
        chgLocQnineAtFive=(res["5.0"]["loc_q90"], 1),
        chgLocBoundAtFive=(r_alpha(5.0), 1),
    ))
    # figure
    plt = paper_style()
    fig, ax = plt.subplots(figsize=(3.4, 2.5), constrained_layout=True)
    kk = np.array(kappas)
    ax.plot(kk, [res[str(k)]["det"] for k in kappas], color=COL["blue"],
            marker="o", ms=3, label="detection")
    ax.plot(kk, [res[str(k)]["det"] * (res[str(k)]["att"] or 0) for k in kappas],
            color=COL["green"], marker="s", ms=3, label="detection + attribution")
    ax.axvline(kappa_ub, color=COL["verm"], lw=1.0, ls="--")
    ax.text(kappa_ub * 0.98, 0.45, "finite-sample\nguarantee", fontsize=7,
            ha="right", color=COL["verm"])
    ax.axvline(kappa_att_lb, color=COL["ink"], lw=1.0, ls=":")
    ax.text(kappa_att_lb * 1.05, 0.16, "attribution\nlower-bound scale",
            fontsize=7, color=COL["ink"])
    ax.set_xscale("log")
    ax.set_xlabel(r"jump size $\kappa$ (noise sd $\nu=1$)")
    ax.set_ylabel("simultaneous success rate")
    ax.legend(frameon=False, loc="lower right", fontsize=7)
    import os
    fig.savefig(os.path.join(FIGS, "fig_change_benchmark.pdf"))
    print(f"total {time.time()-t0:.0f}s")


==> anc/replication/code/exp5_obslayer.py <==
"""Observation layer numerics: (a) censoring information weights (SI formula
verified by MC + information decay), (b) pooled-zero partial identification
realized, (c) MNAR selection bias demonstration."""
import numpy as np
from scipy.stats import norm
from jointnet2 import *
from common_exp import *

rng = np.random.default_rng(11)

# ---------------- (a) censoring ------------------------------------------------
def omega(a):
    return 1 - norm.cdf(a) + a * norm.pdf(a) + norm.pdf(a) ** 2 / norm.cdf(a)

acheck = []
for a in [-1.5, -0.5, 0.0, 0.5, 1.5]:
    # MC variance of the censored score for mu=0, sigma=1, threshold c=a
    R = 400_000
    z = rng.normal(size=R)
    obs = z > a
    s = np.where(obs, z, -norm.pdf(a) / norm.cdf(a))
    acheck.append((a, float(np.var(s)), float(omega(a))))
    print(f"censor a={a:+.1f}: MC var {acheck[-1][1]:.4f} vs omega {acheck[-1][2]:.4f}")
err = max(abs(m - t) for _, m, t in acheck)
assert err < 5e-3

# information decay for the worked N=4 design as censoring tightens
N4, q = 4, 2
partners4 = dyad_partners(N4); E4 = N4 * (N4 - 1)
i4 = np.repeat(np.arange(N4), N4 - 1); j4 = partners4.reshape(-1)
Dist = np.array([[0, 1, 2, 4], [1, 0, 3, 2], [2, 3, 0, 1], [4, 2, 1, 0]], float)
psi1 = np.array([-np.log(1 + Dist[i, j]) for i, j in zip(i4, j4)])
psi2 = np.array([1.0 * ((i < 2) == (j < 2)) for i, j in zip(i4, j4)])
Psi4 = row_center_cols(np.column_stack([psi1, psi2]), N4)
U4 = report_nuisance_matrix(N4, i4, j4)
smins = []
for aq in [-np.inf, -1.0, 0.0, 1.0, 2.0]:
    w = 1.0 if aq == -np.inf else omega(aq)
    Wc = np.sqrt(w)                          # equal thresholds -> scalar weight
    LU = U4 * Wc
    Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
    Qu = Uu[:, ss > 1e-9 * ss.max()]
    LP = np.vstack([Psi4, Psi4]) * Wc
    Qm = LP - Qu @ (Qu.T @ LP)
    smins.append(float(np.linalg.svd(Qm, compute_uv=False).min()))
print("sigma_min(Q_cen) over censoring:", np.round(smins, 3))

# ---------------- (b) pooled zeros ---------------------------------------------
pi0, c = 0.3, 0.5
H_mean = 1.4          # lognormal-ish positive part above/below c
R = 200_000
F = np.where(rng.random(R) < pi0, 0.0, rng.lognormal(0.1, 0.6, R))
O = np.where(F <= c, 0.0, F)
p0 = float((O == 0).mean())
Tt = float(O[O > 0].mean() * (O > 0).mean())
lo_mean, hi_mean = Tt, Tt + c * p0
true_mean = float(F.mean())
print(f"pooled zeros: identified mean interval [{lo_mean:.3f}, {hi_mean:.3f}] "
      f"contains truth {true_mean:.3f}: {lo_mean <= true_mean <= hi_mean}; "
      f"pi identified in [0, {p0:.3f}], truth {pi0}")

# ---------------- (c) MNAR selection bias --------------------------------------
N, n_y, T = 12, 8, 4
tdate = 2
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
DES = (partners, Psi, i_of, j_of)
biases = {}
Rr = 150
for ksel in [0.0, 1.0, 2.0]:
    est = []
    for r in range(Rr):
        pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(5000 + r), n_y=n_y, sy=0.35,
                            gamma=(0.2, 0.3, 1.5), designs=DES)
        Edm = Edim
        zp = 0.5 * (pn["z"][:, :Edm] + pn["z"][:, Edm:])
        zc = zp - zp.mean(axis=1, keepdims=True)
        psel = 1 / (1 + np.exp(-(0.8 + ksel * zc)))     # depends on latent report
        pn["emask"] = np.random.default_rng(6000 + r).random((T, Edm)) < psel
        th, Ih, sf, _ = fit_one_date(pn, tdate, 2, np.random.default_rng(r))
        est.append(th[1:])
    est = np.array(est)
    biases[ksel] = est.mean(axis=0) - eta0
    print(f"MNAR k={ksel}: eta bias {np.round(biases[ksel],3)} "
          f"(se {np.round(est.std(axis=0)/np.sqrt(Rr),3)})")

write_macros("obslayer", dict(
    censOmegaErr=(err, 4),
    censSminOpen=(smins[0], 2), censSminTwo=(smins[-1], 3),
    zeroLo=(lo_mean, 2), zeroHi=(hi_mean, 2), zeroTruth=(true_mean, 2),
    zeroPzero=(p0, 2),
    mnarBiasZeroA=(float(abs(biases[0.0][0])), 3),
    mnarBiasZeroB=(float(abs(biases[0.0][1])), 3),
    mnarBiasTwoA=(float(abs(biases[2.0][0])), 3),
    mnarBiasTwoB=(float(abs(biases[2.0][1])), 3),
))
print("observation-layer numerics done")


==> anc/replication/code/exp6_finish.py <==
"""Finish the corrected exp6: rerun strength-0.4 and composition cases; merge
with the corrected null/str-0.25 results read from the run log."""
import numpy as np, time, gc
from exp6_obsdetect import (make_panel, scores_all_dates, constancy_test,
                            split_accepted, composition_only_accepted,
                            T, tau, q, beta0, eta0)
from common_exp import save_json, write_macros

t0 = time.time()

def power_case(bjump, ejump, tag, R=100):
    det = 0; split_cov = 0; split_w = []; att = 0
    bpath = np.array([beta0 + (bjump if t >= tau else 0) for t in range(T)])
    epath = np.array([eta0 + (ejump if t >= tau else 0) for t in range(T)])
    for r in range(R):
        pn = make_panel(bpath, epath, 80_000 + r)
        chans = scores_all_dates(pn, r)
        rj, _ = constancy_test(pn, chans)
        det += int(rj)
        if rj:
            acc = [s for s in range(max(2, tau - 3), min(T - 1, tau + 4))
                   if split_accepted(pn, s, chans)]
            split_cov += int(tau in acc)
            split_w.append(len(acc))
            att += int(composition_only_accepted(pn, tau, chans)
                       == (abs(bjump) == 0))
        del chans, pn
        gc.collect()
        if (r + 1) % 20 == 0:
            print(f"{tag} {r+1}/{R} [{time.time()-t0:.0f}s]", flush=True)
    out = dict(det=det / R,
               split_cov=split_cov / max(det, 1),
               split_w=float(np.mean(split_w)) if split_w else np.nan,
               att=att / max(det, 1), R=R)
    print(tag, out, flush=True)
    return out

res = {"null": dict(size=0.015, R=200),                      # from corrected run log
       "str": dict(det=0.15, split_cov=0.8, split_w=5.533333333333333,
                   att=0.6666666666666666, R=100)}           # from corrected run log
res["strB"] = power_case(0.4, np.zeros(q), "strength jump 0.4")
res["cmp"] = power_case(0.0, np.array([-0.6, 0.6]), "composition jump")
save_json("exp6", res)
write_macros("exp6", dict(
    obsSize=(100 * res["null"]["size"], 1), obsSizeR=(200, 0),
    obsPowA=(100 * res["str"]["det"], 1),
    obsPowB=(100 * res["strB"]["det"], 1),
    obsPowCmp=(100 * res["cmp"]["det"], 1),
    obsSplitCov=(100 * res["cmp"]["split_cov"], 1),
    obsSplitW=(res["cmp"]["split_w"], 1),
    obsAttCmp=(100 * res["cmp"]["att"], 1),
    obsAttStr=(100 * res["strB"]["att"], 1),
    obsR=(100, 0),
))
print(f"total {time.time()-t0:.0f}s")


==> anc/replication/code/exp6_obsdetect.py <==
"""WITHDRAWN (v4): the split scan used tau +/- 3 with the TRUE change date,
attribution was evaluated at the true tau, and covariances were oracle
without prominent disclosure. Superseded by exp6v2.py (full-split scan,
multistart attribution over the accepted set, three-state verdicts,
feasible-covariance size row). Kept for the audit trail."""
"""Score-inversion change inference in the ACTUAL observational experiment
(realized lags; no pilot, no information floor). Exactly valid by inversion of
the identification-robust score sets:
  - constancy test: accept iff exists theta0 with max_t AR_t(theta0) <= crit,
    crit = chi2_{d, (1-alpha)^{1/T}}  (exact size under oracle covariances);
  - split confidence set: splits s accepted iff exists (theta0, theta1) with
    all dates' AR within segments controlled;
  - attribution: at a split, composition-only is accepted iff the constrained
    pair (common beta) is accepted.
Metrics: size, power, split-set coverage/width, attribution classification."""
import numpy as np, time
from scipy.stats import chi2
from jointnet2 import *
from common_exp import *

alpha = 0.05
N, q, n_y, n_z, T = 18, 2, 24, 3, 25
tau = 13
d = 1 + q
rng0 = np.random.default_rng(5)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
DES = (partners, Psi, i_of, j_of)
CRIT = chi2.ppf((1 - alpha) ** (1.0 / T), d)


def scores_all_dates(panel, seed):
    """Prebuild per-date fold channels (oracle covariances for exactness)."""
    rng = np.random.default_rng(seed)
    chans = []
    for t in range(panel["T"]):
        folds_y, folds_z = fold_indices(N, panel["n_y"], Edim, 2, rng)
        per = []
        for k in range(2):
            hy, hz = folds_y[k], folds_z[k]
            ch = date_channels(panel, t, hy, hz, panel["sy"],
                               panel["sE"] ** 2, panel["rho"])
            per.append((hy, hz, ch))
        chans.append(per)
    return chans


def ar_t(panel, t, theta, chans):
    S = np.zeros(d); I = np.zeros((d, d))
    for hy, hz, ch in chans[t]:
        S_k, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                   ch[2], ch[3], ch[4], ch[5], panel["sy"])
        S += S_k; I += I_k
    lam, Qe = np.linalg.eigh(I)
    lam = np.maximum(lam, 1e-10)
    return float(S @ (Qe / lam) @ Qe.T @ S), S, I


def minimize_maxar(panel, dates, chans, theta_init, iters=25):
    """Minimize max_{t in dates} AR_t(theta) by smoothed GN (log-sum-exp)."""
    theta = theta_init.copy()
    best = np.inf; best_th = theta.copy()
    for it in range(iters):
        vals = []; Ss = []; Is = []
        for t in dates:
            v, S, I = ar_t(panel, t, theta, chans)
            vals.append(v); Ss.append(S); Is.append(I)
        vmax = max(vals)
        if vmax < best:
            best, best_th = vmax, theta.copy()
        if best <= CRIT * 0.98:
            break
        # softmax weights on the binding dates
        w = np.exp((np.array(vals) - vmax) / 2.0)
        w = w / w.sum()
        Sw = sum(wi * S for wi, S in zip(w, Ss))
        Iw = sum(wi * I for wi, I in zip(w, Is))
        try:
            step = np.linalg.solve(Iw + 1e-8 * np.eye(d), Sw)
        except np.linalg.LinAlgError:
            break
        theta = theta + np.clip(step, -0.5, 0.5)
    return best, best_th


def pooled_start(panel, dates, chans):
    """Cheap pooled starting value: report-only eta + outcome beta,全dates."""
    th, _, _, _ = fit_one_date(panel, dates[len(dates) // 2], 2,
                               np.random.default_rng(1), oracle_cov=True)
    return th


def candidate_feasible(panel, dates, chans, iters=30, nstart=4):
    """Certify feasibility (exists theta with max AR <= CRIT) by candidate
    search: pooled start, per-date starts, grid around pooled, GN polish.
    Returns True if a feasible candidate is FOUND; False = not found (which
    licenses rejection only as a numerical-certificate statement; the search
    is generous so that under the null the true value's neighborhood is
    always explored)."""
    starts = [pooled_start(panel, dates, chans)]
    starts.append(pooled_start(panel, dates[:max(1, len(dates) // 3)], chans))
    starts.append(pooled_start(panel, dates[-max(1, len(dates) // 3):], chans))
    # information-scaled grid around the primary start
    th0 = starts[0]
    _, S0, I0 = ar_t(panel, dates[len(dates) // 2], th0, chans)
    se = np.sqrt(np.maximum(np.diag(np.linalg.pinv(I0)), 1e-10))
    for gx in (-3, 0, 3):
        for gy in (-3, 0, 3):
            for gz in (-3, 0, 3):
                if gx == gy == gz == 0:
                    continue
                starts.append(th0 + np.array([gx, gy, gz]) * se)
    for st in starts:
        v = max(ar_t(panel, t, st, chans)[0] for t in dates)
        if v <= CRIT:
            return True
        best, _ = minimize_maxar(panel, dates, chans, st, iters=iters)
        if best <= CRIT:
            return True
    return False


def constancy_test(panel, chans):
    feasible = candidate_feasible(panel, list(range(T)), chans)
    return (not feasible), None


def split_accepted(panel, s, chans):
    """Split accepted iff each segment has a certified-feasible common theta."""
    for seg in (list(range(0, s)), list(range(s, T))):
        if not candidate_feasible(panel, seg, chans, iters=20):
            return False
    return True


def composition_only_accepted(panel, s, chans, iters=25):
    """Constrained acceptance: common beta across segments, free etas."""
    segA, segB = list(range(0, s)), list(range(s, T))
    thA = pooled_start(panel, segA, chans); thB = pooled_start(panel, segB, chans)
    par = np.concatenate([[0.5 * (thA[0] + thB[0])], thA[1:], thB[1:]])
    best = np.inf
    for it in range(iters):
        valsA = [ar_t(panel, t, np.r_[par[0], par[1:1 + q]], chans) for t in segA]
        valsB = [ar_t(panel, t, np.r_[par[0], par[1 + q:]], chans) for t in segB]
        allv = [v[0] for v in valsA] + [v[0] for v in valsB]
        vmax = max(allv)
        best = min(best, vmax)
        if best <= CRIT * 0.98:
            return True
        w = np.exp((np.array(allv) - vmax) / 2.0); w = w / w.sum()
        Sfull = np.zeros(1 + 2 * q); Ifull = np.zeros((1 + 2 * q, 1 + 2 * q))
        for i, (v, S, I) in enumerate(valsA):
            J = np.zeros((d, 1 + 2 * q)); J[0, 0] = 1; J[1:, 1:1 + q] = np.eye(q)
            Sfull += w[i] * (J.T @ S); Ifull += w[i] * (J.T @ I @ J)
        for i, (v, S, I) in enumerate(valsB):
            J = np.zeros((d, 1 + 2 * q)); J[0, 0] = 1; J[1:, 1 + q:] = np.eye(q)
            Sfull += w[len(valsA) + i] * (J.T @ S)
            Ifull += w[len(valsA) + i] * (J.T @ I @ J)
        try:
            step = np.linalg.solve(Ifull + 1e-8 * np.eye(1 + 2 * q), Sfull)
        except np.linalg.LinAlgError:
            break
        par = par + np.clip(step, -0.5, 0.5)
    return best <= CRIT


def make_panel(bpath, epath, seed):
    return simulate_panel(N, q, T, bpath, epath, np.random.default_rng(seed),
                          n_y=n_y, sy=0.35, gamma=(0.2, 0.3, 1.5),
                          designs=DES, n_z=n_z)


if __name__ == "__main__":
    t0 = time.time()
    res = {}
    # size
    R = 200
    rej = 0
    for r in range(R):
        pn = make_panel(np.full(T, beta0), np.tile(eta0, (T, 1)), 60_000 + r)
        chans = scores_all_dates(pn, r)
        rj, _ = constancy_test(pn, chans)
        rej += int(rj)
    res["null"] = dict(size=rej / R, R=R)
    print("size:", res["null"], f"[{time.time()-t0:.0f}s]", flush=True)

    # power + split coverage + attribution
    def power_case(bjump, ejump, tag, R=100):
        det = 0; split_cov = 0; split_w = []; att = 0
        bpath = np.array([beta0 + (bjump if t >= tau else 0) for t in range(T)])
        epath = np.array([eta0 + (ejump if t >= tau else 0) for t in range(T)])
        for r in range(R):
            pn = make_panel(bpath, epath, 80_000 + r)
            chans = scores_all_dates(pn, r)
            rj, _ = constancy_test(pn, chans)
            det += int(rj)
            if rj:
                acc = [s for s in range(max(2, tau - 3), min(T - 1, tau + 4))
                       if split_accepted(pn, s, chans)]
                split_cov += int(tau in acc)
                split_w.append(len(acc))
                att += int(composition_only_accepted(pn, tau, chans)
                           == (abs(bjump) == 0))
        out = dict(det=det / R,
                   split_cov=split_cov / max(det, 1),
                   split_w=float(np.mean(split_w)) if split_w else np.nan,
                   att=att / max(det, 1), R=R)
        print(tag, out, f"[{time.time()-t0:.0f}s]", flush=True)
        return out

    res["str"] = power_case(0.25, np.zeros(q), "strength jump 0.25")
    res["strB"] = power_case(0.4, np.zeros(q), "strength jump 0.4")
    res["cmp"] = power_case(0.0, np.array([-0.6, 0.6]), "composition jump")
    save_json("exp6", res)
    write_macros("exp6", dict(
        obsSize=(100 * res["null"]["size"], 1), obsSizeR=(200, 0),
        obsPowA=(100 * res["str"]["det"], 1),
        obsPowB=(100 * res["strB"]["det"], 1),
        obsPowCmp=(100 * res["cmp"]["det"], 1),
        obsSplitCov=(100 * res["cmp"]["split_cov"], 1),
        obsSplitW=(res["cmp"]["split_w"], 1),
        obsAttCmp=(100 * res["cmp"]["att"], 1),
        obsAttStr=(100 * res["strB"]["att"], 1),
        obsR=(res["str"]["R"], 0),
    ))
    print(f"total {time.time()-t0:.0f}s")


==> anc/replication/code/exp6v2.py <==
"""Observational change inference v2: REPAIRED evaluation.

Fixes relative to exp6_obsdetect (all flagged in review):
  1. The split scan covers EVERY eligible split s in {2,...,T-2}; the true
     change date never enters the procedure. Monotonicity (min-max over a
     superset of dates is at least min-max over a subset) implies prefix
     feasibility is decreasing in s and suffix feasibility increasing, so the
     accepted-split set is an interval [s_S, s_P] found with two certified
     boundary searches plus warm-started feasibility checks.
  2. Attribution is evaluated over the ENTIRE accepted-split set (union
     quantifier of the theorem), with a MULTISTART constrained search
     (pooled, segment-pair, and beta-grid starts), and a three-state verdict:
     consistent / inconsistent-by-search / undetermined (accepted set empty).
  3. A feasible-covariance variant of the size row is run (covariances
     estimated on training folds at a pooled pilot value) and reported.
  4. Per-cell replication counts and MCSEs are emitted as macros.
"""
import numpy as np, time, gc, sys
from scipy.stats import chi2
from jointnet2 import *
from common_exp import *
from multiprocessing import Pool

N, q, n_y, n_z, T = 18, 2, 24, 3, 25
tau = 13                      # used ONLY to generate data and score verdicts
d = 1 + q
alpha = 0.05
beta0 = 0.5
eta0 = np.array([0.7, -0.55])
rng0 = np.random.default_rng(5)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
DES = (partners, Psi, i_of, j_of)
CRIT = chi2.ppf((1 - alpha) ** (1.0 / T), d)
SPLITS = list(range(2, T - 1))          # every eligible split


def make_panel(bpath, epath, seed):
    return simulate_panel(N, q, T, bpath, epath, np.random.default_rng(seed),
                          n_y=n_y, n_z=n_z, sy=0.35, sE=1.4, sI=1.4,
                          gamma=(0.2, 0.3, 1.5), designs=DES)


def chans_oracle(panel, seed):
    rng = np.random.default_rng(seed)
    chans = []
    for t in range(panel["T"]):
        folds_y, folds_z = fold_indices(N, panel["n_y"], Edim, 2, rng)
        per = []
        for k in range(2):
            hy, hz = folds_y[k], folds_z[k]
            ch = date_channels(panel, t, hy, hz, panel["sy"],
                               panel["sE"] ** 2, panel["rho"])
            per.append((hy, hz, ch))
        chans.append(per)
    return chans


def chans_feasible(panel, seed):
    """Estimated-covariance channels: per date, covariances estimated on the
    training folds at a pooled pilot value (fixed thereafter, so every AR
    evaluation is deterministic)."""
    rng = np.random.default_rng(seed)
    th_ref, _, _, _ = fit_one_date(panel, panel["T"] // 2, 2,
                                   np.random.default_rng(1))
    chans = []
    for t in range(panel["T"]):
        folds_y, folds_z = fold_indices(N, panel["n_y"], Edim, 2, rng)
        per = []
        for k in range(2):
            hy, hz = folds_y[k], folds_z[k]
            ty = np.sort(np.concatenate([folds_y[j] for j in range(2) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(2) if j != k]))
            sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, th_ref)
            ch = date_channels(panel, t, hy, hz, sy_h, s2_h, rho_h)
            per.append((hy, hz, ch, sy_h))
        chans.append(per)
    return chans


def ar_t(panel, t, theta, chans):
    S = np.zeros(d); I = np.zeros((d, d))
    for entry in chans[t]:
        if len(entry) == 3:
            hy, hz, ch = entry; sy = panel["sy"]
        else:
            hy, hz, ch, sy = entry
        S_k, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                   ch[2], ch[3], ch[4], ch[5], sy)
        S += S_k; I += I_k
    lam, Qe = np.linalg.eigh(I)
    lam = np.maximum(lam, 1e-10)
    return float(S @ (Qe / lam) @ Qe.T @ S), S, I


def maxar(panel, dates, chans, theta):
    return max(ar_t(panel, t, theta, chans)[0] for t in dates)


def minimize_maxar(panel, dates, chans, theta_init, iters=20):
    theta = theta_init.copy()
    best = np.inf; best_th = theta.copy()
    for it in range(iters):
        vals = []; Ss = []; Is = []
        for t in dates:
            v, S, I = ar_t(panel, t, theta, chans)
            vals.append(v); Ss.append(S); Is.append(I)
        vmax = max(vals)
        if vmax < best:
            best, best_th = vmax, theta.copy()
        if best <= CRIT * 0.98:
            break
        w = np.exp((np.array(vals) - vmax) / 2.0)
        w = w / w.sum()
        Sw = sum(wi * S for wi, S in zip(w, Ss))
        Iw = sum(wi * I for wi, I in zip(w, Is))
        try:
            step = np.linalg.solve(Iw + 1e-8 * np.eye(d), Sw)
        except np.linalg.LinAlgError:
            break
        theta = theta + np.clip(step, -0.5, 0.5)
    return best, best_th


def seg_start(panel, dates, chans):
    th, _, _, _ = fit_one_date(panel, dates[len(dates) // 2], 2,
                               np.random.default_rng(1), oracle_cov=True)
    return th


def feasible_point(panel, dates, chans, warm=None, iters=20):
    """Search for theta with max_t AR_t <= CRIT. Returns (found, theta).
    Starts: warm value (if given), pooled/segment starts, axis grid."""
    starts = []
    if warm is not None:
        starts.append(np.asarray(warm, float))
    starts.append(seg_start(panel, dates, chans))
    if len(dates) >= 6:
        starts.append(seg_start(panel, dates[:len(dates) // 3], chans))
        starts.append(seg_start(panel, dates[-(len(dates) // 3):], chans))
    th0 = starts[-1] if warm is None else starts[0]
    _, S0, I0 = ar_t(panel, dates[len(dates) // 2], th0, chans)
    se = np.sqrt(np.maximum(np.diag(np.linalg.pinv(I0)), 1e-10))
    for ax in range(d):
        for sgn in (-3, 3):
            e = np.zeros(d); e[ax] = sgn
            starts.append(th0 + e * se)
    starts.append(th0 + np.array([3, 3, -3]) * se)
    starts.append(th0 + np.array([-3, -3, 3]) * se)
    for st in starts:
        if maxar(panel, dates, chans, st) <= CRIT:
            return True, st
        best, bth = minimize_maxar(panel, dates, chans, st, iters=iters)
        if best <= CRIT:
            return True, bth
    return False, None


def accepted_interval(panel, chans):
    """All-splits scan via monotonicity: prefix [0,s) feasibility is
    decreasing in s, suffix [s,T) feasibility increasing in s. Returns the
    accepted-split interval (sS, sP), possibly empty, plus feasible points
    found (for warm starts downstream)."""
    warmP = None; sP = 1; feasP = {}
    for s in SPLITS:                       # grow prefixes, warm-started
        ok, th = feasible_point(panel, list(range(0, s)), chans, warm=warmP)
        if ok:
            sP = s; warmP = th; feasP[s] = th
        else:
            break                          # monotone: longer prefixes infeasible
    warmS = None; sS = T - 1; feasS = {}
    for s in reversed(SPLITS):             # grow suffixes from the right
        ok, th = feasible_point(panel, list(range(s, T)), chans, warm=warmS)
        if ok:
            sS = s; warmS = th; feasS[s] = th
        else:
            break
    acc = [s for s in SPLITS if sS <= s <= sP]
    return acc, feasP, feasS


def constrained_feasible(panel, s, chans, thA, thB, iters=25):
    """Common-beta (composition-only) pair feasibility at split s, MULTISTART:
    pooled pair, mean-beta pair, and a beta grid around the segment betas."""
    segA, segB = list(range(0, s)), list(range(s, T))
    bmid = 0.5 * (thA[0] + thB[0])
    se_b = 0.5 * abs(thA[0] - thB[0]) + 0.05
    starts = []
    for b in (bmid, thA[0], thB[0], bmid + 1.5 * se_b, bmid - 1.5 * se_b):
        starts.append(np.concatenate([[b], thA[1:], thB[1:]]))
    for par0 in starts:
        par = par0.copy()
        best = np.inf
        for it in range(iters):
            valsA = [ar_t(panel, t, np.r_[par[0], par[1:1 + q]], chans) for t in segA]
            valsB = [ar_t(panel, t, np.r_[par[0], par[1 + q:]], chans) for t in segB]
            allv = [v[0] for v in valsA] + [v[0] for v in valsB]
            vmax = max(allv)
            best = min(best, vmax)
            if best <= CRIT * 0.98:
                return True
            w = np.exp((np.array(allv) - vmax) / 2.0); w = w / w.sum()
            Sf = np.zeros(1 + 2 * q); If = np.zeros((1 + 2 * q, 1 + 2 * q))
            for i, (v, S, I) in enumerate(valsA):
                J = np.zeros((d, 1 + 2 * q)); J[0, 0] = 1; J[1:, 1:1 + q] = np.eye(q)
                Sf += w[i] * (J.T @ S); If += w[i] * (J.T @ I @ J)
            for i, (v, S, I) in enumerate(valsB):
                J = np.zeros((d, 1 + 2 * q)); J[0, 0] = 1; J[1:, 1 + q:] = np.eye(q)
                Sf += w[len(valsA) + i] * (J.T @ S)
                If += w[len(valsA) + i] * (J.T @ I @ J)
            try:
                step = np.linalg.solve(If + 1e-8 * np.eye(1 + 2 * q), Sf)
            except np.linalg.LinAlgError:
                break
            par = par + np.clip(step, -0.5, 0.5)
        if best <= CRIT:
            return True
    return False


def one_rep(args):
    """Full deployable pipeline on one replication. Returns dict of verdicts."""
    kind, r, feas = args
    if kind == "null":
        bpath = np.full(T, beta0); epath = np.tile(eta0, (T, 1))
    elif kind == "str25":
        bpath = np.array([beta0 + (0.25 if t >= tau else 0) for t in range(T)])
        epath = np.tile(eta0, (T, 1))
    elif kind == "str40":
        bpath = np.array([beta0 + (0.40 if t >= tau else 0) for t in range(T)])
        epath = np.tile(eta0, (T, 1))
    else:  # cmp
        bpath = np.full(T, beta0)
        ejump = np.array([-0.8, 0.8])
        epath = np.array([eta0 + (ejump if t >= tau else 0) for t in range(T)])
    pn = make_panel(bpath, epath, 300_000 + r if kind == "null" else
                    400_000 + r if kind == "str25" else
                    500_000 + r if kind == "str40" else 600_000 + r)
    chans = (chans_feasible if feas else chans_oracle)(pn, 900_000 + r)
    out = dict(kind=kind, feas=feas)
    ok_const, _ = feasible_point(pn, list(range(T)), chans, iters=25)
    out["reject"] = not ok_const
    if not ok_const:
        acc, feasP, feasS = accepted_interval(pn, chans)
        out["acc"] = acc
        out["cov"] = int(tau in acc)
        out["w"] = len(acc)
        if not acc:
            out["verdict"] = "undetermined"
        else:
            cons = False
            for s in acc:
                # both segment feasible points exist for accepted splits
                thA = feasP[s] if s in feasP else seg_start(pn, list(range(0, s)), chans)
                thB = feasS[s] if s in feasS else seg_start(pn, list(range(s, T)), chans)
                if constrained_feasible(pn, s, chans, thA, thB):
                    cons = True
                    break
            out["verdict"] = "consistent" if cons else "inconsistent"
    del pn, chans
    gc.collect()
    return out


def run_case(kind, R, feas=False, procs=2):
    args = [(kind, r, feas) for r in range(R)]
    t0 = time.time()
    with Pool(procs) as pool:
        outs = []
        for i, o in enumerate(pool.imap_unordered(one_rep, args, chunksize=1)):
            outs.append(o)
            if (i + 1) % 25 == 0:
                print(f"  {kind}{'/feas' if feas else ''}: {i+1}/{R} "
                      f"({time.time()-t0:.0f}s)", flush=True)
    det = [o for o in outs if o["reject"]]
    res = dict(R=R, rej=len(det) / R)
    if kind != "null":
        res["det"] = len(det)
        res["cov"] = float(np.mean([o["cov"] for o in det])) if det else np.nan
        res["w"] = float(np.mean([o["w"] for o in det])) if det else np.nan
        vc = [o["verdict"] for o in det]
        res["consistent"] = vc.count("consistent") / max(len(det), 1)
        res["inconsistent"] = vc.count("inconsistent") / max(len(det), 1)
        res["undet"] = vc.count("undetermined") / max(len(det), 1)
    print(kind, ("feas" if feas else "oracle"), res, flush=True)
    return res


if __name__ == "__main__":
    t00 = time.time()
    res = {}
    res["null"] = run_case("null", 300)
    res["null_feas"] = run_case("null", 150, feas=True)
    res["cmp"] = run_case("cmp", 150)
    res["str25"] = run_case("str25", 150)
    res["str40"] = run_case("str40", 150)
    save_json("exp6v2", res)

    def mcse(p, n):
        return 100 * np.sqrt(max(p * (1 - p), 1e-12) / max(n, 1))

    m = dict(
        obsSize=(100 * res["null"]["rej"], 1),
        obsSizeR=(res["null"]["R"], 0),
        obsSizeMCSE=(mcse(res["null"]["rej"], res["null"]["R"]), 1),
        obsSizeFeas=(100 * res["null_feas"]["rej"], 1),
        obsSizeFeasR=(res["null_feas"]["R"], 0),
        obsPowA=(100 * res["str25"]["rej"], 1),
        obsPowB=(100 * res["str40"]["rej"], 1),
        obsPowCmp=(100 * res["cmp"]["rej"], 1),
        obsPowR=(res["cmp"]["R"], 0),
        obsPowMCSEmax=(max(mcse(res[k]["rej"], res[k]["R"])
                           for k in ("str25", "str40", "cmp")), 1),
        obsSplitCov=(100 * res["cmp"]["cov"], 1),
        obsSplitW=(res["cmp"]["w"], 1),
        obsDetCmp=(res["cmp"]["det"], 0),
        obsDetA=(res["str25"]["det"], 0),
        obsDetB=(res["str40"]["det"], 0),
        obsAttCmp=(100 * res["cmp"]["consistent"], 1),
        obsAttCmpMCSE=(mcse(res["cmp"]["consistent"], res["cmp"]["det"]), 1),
        obsAttStrA=(100 * res["str25"]["inconsistent"], 1),
        obsAttStrB=(100 * res["str40"]["inconsistent"], 1),
        obsUndetCmp=(100 * res["cmp"]["undet"], 1),
        obsUndetStrB=(100 * res["str40"]["undet"], 1),
    )
    write_macros("exp6v2", m)
    print("TOTAL %.0fs" % (time.time() - t00))


==> anc/replication/code/exp6v2_post.py <==
"""Regenerate exp6v2 macros from the saved results, including the
strength-jump localization columns."""
import json, numpy as np, os
from common_exp import write_macros

res = json.load(open(os.path.join(os.path.dirname(__file__), "..",
                                  "results", "exp6v2.json")))


def mcse(p, n):
    return 100 * np.sqrt(max(p * (1 - p), 1e-12) / max(n, 1))


m = dict(
    obsSize=(100 * res["null"]["rej"], 1),
    obsSizeR=(res["null"]["R"], 0),
    obsSizeMCSE=(mcse(res["null"]["rej"], res["null"]["R"]), 1),
    obsSizeFeas=(100 * res["null_feas"]["rej"], 1),
    obsSizeFeasR=(res["null_feas"]["R"], 0),
    obsPowA=(100 * res["str25"]["rej"], 1),
    obsPowB=(100 * res["str40"]["rej"], 1),
    obsPowCmp=(100 * res["cmp"]["rej"], 1),
    obsPowR=(res["cmp"]["R"], 0),
    obsPowMCSEmax=(max(mcse(res[k]["rej"], res[k]["R"])
                       for k in ("str25", "str40", "cmp")), 1),
    obsSplitCov=(100 * res["cmp"]["cov"], 1),
    obsSplitW=(res["cmp"]["w"], 1),
    obsSplitCovA=(100 * res["str25"]["cov"], 1),
    obsSplitWA=(res["str25"]["w"], 1),
    obsSplitCovB=(100 * res["str40"]["cov"], 1),
    obsSplitWB=(res["str40"]["w"], 1),
    obsDetCmp=(res["cmp"]["det"], 0),
    obsDetA=(res["str25"]["det"], 0),
    obsDetB=(res["str40"]["det"], 0),
    obsAttCmp=(100 * res["cmp"]["consistent"], 1),
    obsAttCmpMCSE=(mcse(res["cmp"]["consistent"], res["cmp"]["det"]), 1),
    obsFalseInc=(100 * res["cmp"]["inconsistent"], 1),
    obsAttStrA=(100 * res["str25"]["inconsistent"], 1),
    obsAttStrB=(100 * res["str40"]["inconsistent"], 1),
    obsUndetCmp=(100 * res["cmp"]["undet"], 1),
    obsUndetStrB=(100 * res["str40"]["undet"], 1),
)
write_macros("exp6v2", m)
print({k: v[0] if isinstance(v, tuple) else v for k, v in m.items()})


==> anc/replication/code/exp7_jointgain.py <==
"""Where does jointness pay? Controlled information grid comparing the joint
estimator with the propagated-uncertainty report-only two-step as report
information weakens (review request: show where the outcome channel
materially improves composition recovery and band behavior, or admit it
does not).

Grid: report noise scale sE = sI in {0.8, 1.6, 3.2, 6.4}, everything else at
the base design, beta = 0.5 (the outcome channel carries composition
information beta^2 H' P_r^perp H only when beta != 0). Metrics per cell:
eta RMSE (both estimators), beta simultaneous band coverage and median
width (both), and the report-channel information diagnostic."""
import numpy as np, time, gc
from jointnet2 import *
from common_exp import *

R = 150
N, q, n_y, n_z, T = 18, 2, 24, 3, 25
beta0 = 0.5
eta0 = np.array([0.7, -0.55])
rng0 = np.random.default_rng(5)
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
DES = (partners, Psi, i_of, j_of)
bpath = np.full(T, beta0)
epath = np.tile(eta0, (T, 1))

rows = []
t0 = time.time()
for srep in (0.8, 1.6, 3.2, 6.4):
    eta_err_j = []; eta_err_r = []
    cov_j = 0; cov_r = 0; wid_j = []; wid_r = []
    lam_list = []
    for r in range(R):
        pn = simulate_panel(N, q, T, bpath, epath,
                            np.random.default_rng(50_000 + r), n_y=n_y, n_z=n_z,
                            sy=0.35, sE=srep, sI=srep,
                            gamma=(0.2, 0.3, 1.5), designs=DES)
        thetas, vb_cal, gam, safes = fit_path_cal(pn, seed=r)
        bj = thetas[:, 0]; ej = thetas[:, 1:]
        half = sidak_crit(0.05, T) * np.sqrt(vb_cal)
        cov_j += int(np.all(np.abs(bj - beta0) <= half))
        wid_j.append(float(np.median(2 * half)))
        eta_err_j.append(float(np.sqrt(np.mean((ej - eta0[None, :]) ** 2))))
        br, er, se_n, se_p = report_only_path(pn, seed=r)
        half_r = sidak_crit(0.05, T) * se_p
        cov_r += int(np.all(np.abs(br - beta0) <= half_r))
        wid_r.append(float(np.median(2 * half_r)))
        eta_err_r.append(float(np.sqrt(np.mean((er - eta0[None, :]) ** 2))))
        del pn, thetas
        if r % 40 == 0:
            gc.collect()
    rows.append(dict(srep=srep,
                     eta_rmse_joint=float(np.mean(eta_err_j)),
                     eta_rmse_ro=float(np.mean(eta_err_r)),
                     cov_joint=cov_j / R, cov_ro=cov_r / R,
                     wid_joint=float(np.median(wid_j)),
                     wid_ro=float(np.median(wid_r)), R=R))
    print("srep", srep, {k: (round(v, 4) if isinstance(v, float) else v)
                         for k, v in rows[-1].items()}, flush=True)

save_json("exp7", rows)
g = {r["srep"]: r for r in rows}
m = {}
for s, pre in [(0.8, "A"), (1.6, "B"), (3.2, "C"), (6.4, "D")]:
    r_ = g[s]
    m[f"jg{pre}EtaJ"] = (r_["eta_rmse_joint"], 3)
    m[f"jg{pre}EtaR"] = (r_["eta_rmse_ro"], 3)
    m[f"jg{pre}CovJ"] = (100 * r_["cov_joint"], 1)
    m[f"jg{pre}CovR"] = (100 * r_["cov_ro"], 1)
    m[f"jg{pre}WidJ"] = (r_["wid_joint"], 2)
    m[f"jg{pre}WidR"] = (r_["wid_ro"], 2)
m["jgR"] = (R, 0)
m["jgEtaGainD"] = (100 * (1 - g[6.4]["eta_rmse_joint"] / g[6.4]["eta_rmse_ro"]), 0)
m["jgEtaGainA"] = (100 * (1 - g[0.8]["eta_rmse_joint"] / g[0.8]["eta_rmse_ro"]), 0)
write_macros("exp7", m)
print("total %.0fs" % (time.time() - t0))


==> anc/replication/code/exp_boot.py <==
"""Bootstrap-calibrated band at the base (hardest) configuration:
fixed-design parametric bootstrap critical value; coverage over R panels."""
import numpy as np, time
from jointnet2 import *
from common_exp import *

alpha = 0.05
R, B = 120, 59
rng0 = np.random.default_rng(5)
N, q, T, n_y, n_z = 18, 2, 25, 8, 1
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5

hits = 0; widths = []; crits = []
t0 = time.time()
for r in range(R):
    pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                        np.random.default_rng(1000 + r), n_y=n_y, sy=0.35,
                        gamma=(0.2, 0.3, 1.5),
                        designs=(partners, Psi, i_of, j_of), n_z=n_z)
    th, vb, g, sf = fit_path_cal(pn, seed=r)
    crit = bootstrap_band_crit(pn, th, B=B, alpha=alpha, seed=500 + r)
    crits.append(crit)
    half = crit * np.sqrt(vb)
    hits += int(np.all((beta0 >= th[:, 0] - half) & (beta0 <= th[:, 0] + half)))
    widths.append(float(2 * half.mean()))
    if (r + 1) % 20 == 0:
        print(f"{r+1}/{R} cov so far {hits/(r+1):.3f} [{time.time()-t0:.0f}s]",
              flush=True)
cov = hits / R
print(f"bootstrap band: cov={cov:.3f} width={np.mean(widths):.3f} "
      f"crit={np.mean(crits):.2f} (Sidak {sidak_crit(alpha, T):.2f})")
save_json("exp_boot", dict(cov=cov, width=float(np.mean(widths)),
                           crit=float(np.mean(crits)), R=R, B=B,
                           mcse=mcse_prop(cov, R)))
write_macros("exp_boot", dict(
    bootCov=(100 * cov, 1), bootWidth=(np.mean(widths), 2),
    bootCrit=(np.mean(crits), 2), bootR=(R, 0), bootB=(B, 0),
    bootMCSE=(100 * mcse_prop(cov, R), 1),
))


==> anc/replication/code/finalize.sh <==
#!/bin/bash
set -e
cd /home/claude/revision/code
python3 assemble.py > /dev/null
cp ../tex/figures/*.pdf ../paper/figures/
cd ../paper
for i in 1 2; do
  pdflatex -interaction=nonstopmode main.tex > /tmp/fm1.log 2>&1
  bibtex main > /dev/null 2>&1 || true
  pdflatex -interaction=nonstopmode supplement.tex > /tmp/fs1.log 2>&1
  bibtex supplement > /dev/null 2>&1 || true
done
pdflatex -interaction=nonstopmode main.tex > /tmp/fm2.log 2>&1
pdflatex -interaction=nonstopmode supplement.tex > /tmp/fs2.log 2>&1
pdflatex -interaction=nonstopmode main.tex > /tmp/fm3.log 2>&1
echo "errors main: $(grep -c '^!' /tmp/fm3.log)  sup: $(grep -c '^!' /tmp/fs2.log)"
echo "undefined main: $(grep -c 'undefined' /tmp/fm3.log)  sup: $(grep -c 'undefined' /tmp/fs2.log)"
pdfinfo main.pdf | grep Pages
pdfinfo supplement.pdf | grep Pages
pdftotext main.pdf /tmp/fmain.txt && echo "?? in text: $(grep -c '??' /tmp/fmain.txt || true)"
grep "obsSize\|obsPowCmp\|obsAttCmp" macros/all_macros.tex
cd /home/claude/revision
rm -rf package_v3 && mkdir -p package_v3/replication
cp -r paper package_v3/manuscript
rm -f package_v3/manuscript/*.log package_v3/manuscript/*.out package_v3/manuscript/*.blg package_v3/manuscript/*.toc
cp -r code package_v3/replication/ && rm -rf package_v3/replication/code/__pycache__
cp -r results package_v3/replication/
cp package/README.md package_v3/README.md 2>/dev/null || true
cd package_v3 && zip -rq ../state_space_v3_focused.zip . && cd ..
cp paper/main.pdf main_v3.pdf && cp paper/supplement.pdf supplement_v3.pdf
ls -la state_space_v3_focused.zip main_v3.pdf supplement_v3.pdf


==> anc/replication/code/jointnet.py <==
"""
jointnet.py — Reference implementation of the joint outcome--network-report
experiment of Papamichalis, Ruane & Papamichalis (2026), used for all
simulation results in the revised manuscript.

Model (per date t, conditional on F_{t-1}):
  latent log-flows      ell^+ = C kappa_t + Psi eta_t          (linear "gravity" chart, C'Psi = 0)
  network               W_ij(eta) = softmax within receiving row i on support E
  outcome               Y_t   = X_t gamma_t + beta_t W_t(eta_t) y_{t-1} + Sigma^{1/2} xi_t
  mirror reports        z^E_ij = kappa_i + m_ij + aE_j + u_ij   (exporter j reports flow into i)
                        z^I_ij = kappa_i + m_ij + aI_i + v_ij   (importer i reports)
  (u,v) mirror-pair correlated with correlation rho.

Target theta_t = (beta_t, eta_t) in R^{1+q}.

Everything is implemented exactly as in the manuscript: residualizers
R = M_{L X} L with L = V^{-1/2}; score S = J' e; information I = J' J;
fold-aggregated one-step with safe inverse; Sidak simultaneous band;
AR (identification-robust) statistic; three-copy Gaussian change procedure.
"""

import numpy as np
from dataclasses import dataclass, field


# ----------------------------------------------------------------------
# design / support utilities
# ----------------------------------------------------------------------

def complete_support(N):
    """Complete zero-diagonal directed support: list of (i, j), i != j."""
    return [(i, j) for i in range(N) for j in range(N) if i != j]


def row_incidence(E, N):
    """C: |E| x N row-incidence matrix (dyad e belongs to receiving row i)."""
    C = np.zeros((len(E), N))
    for e, (i, j) in enumerate(E):
        C[e, i] = 1.0
    return C


def row_center(Psi_raw, E, N):
    """Project chart columns onto {C' m = 0}: within-row demeaning."""
    Psi = Psi_raw.copy().astype(float)
    for i in range(N):
        idx = [e for e, (a, b) in enumerate(E) if a == i]
        Psi[idx] -= Psi[idx].mean(axis=0, keepdims=True)
    return Psi


def softmax_rows(m, E, N):
    """Row-softmax of dyad log-flow composition vector m -> W (N x N, 0 diag)."""
    W = np.zeros((N, N))
    for i in range(N):
        idx = [e for e, (a, b) in enumerate(E) if a == i]
        js = [b for (a, b) in [E[e] for e in idx]]
        x = m[idx]
        x = x - x.max()
        w = np.exp(x)
        w = w / w.sum()
        W[i, js] = w
    return W


def exposure_and_jacobian(eta, Psi, E, N, ylag):
    """g(eta) = W(eta) y_-,  G(eta) = D_eta g  (N x q), for linear chart m = Psi eta."""
    m = Psi @ eta
    W = softmax_rows(m, E, N)
    g = W @ ylag
    q = Psi.shape[1]
    G = np.zeros((N, q))
    # dW_ij/deta = W_ij (Psi_ij - sum_k W_ik Psi_ik)
    for i in range(N):
        idx = [e for e, (a, b) in enumerate(E) if a == i]
        js = [E[e][1] for e in idx]
        wi = W[i, js]                                # (n_i,)
        Pi = Psi[idx]                                # (n_i, q)
        Pbar = wi @ Pi                               # (q,)
        # G_i = sum_j y_j W_ij (Psi_ij - Pbar)
        G[i] = ((ylag[js] * wi)[:, None] * (Pi - Pbar[None, :])).sum(axis=0)
    return W, g, G


# ----------------------------------------------------------------------
# report design (mirror double reports)
# ----------------------------------------------------------------------

def report_design(E, N):
    """
    Mirror design: reports stacked [exporter block; importer block], each |E|.
    A   : (2|E|) x |E| selects the latent dyad mean twice.
    Urep: (2|E|) x (N + N + N) columns = [A C | exporter-bias by supplier j | importer-bias by receiver i].
    Redundant columns are handled downstream by pseudo-inverse projections.
    """
    Edim = len(E)
    A = np.vstack([np.eye(Edim), np.eye(Edim)])
    C = row_incidence(E, N)
    AC = A @ C
    BE = np.zeros((2 * Edim, N))   # exporter bias a^E_j on exporter block
    BI = np.zeros((2 * Edim, N))   # importer bias a^I_i on importer block
    for e, (i, j) in enumerate(E):
        BE[e, j] = 1.0             # exporter report row e
        BI[Edim + e, i] = 1.0      # importer report row Edim+e
    U = np.hstack([AC, BE, BI])
    return A, U


def mirror_cov(Edim, sE=1.0, sI=1.0, rho=0.5):
    """Omega for stacked mirror reports: pairwise correlated across blocks."""
    O = np.zeros((2 * Edim, 2 * Edim))
    O[:Edim, :Edim] = np.eye(Edim) * sE ** 2
    O[Edim:, Edim:] = np.eye(Edim) * sI ** 2
    off = np.eye(Edim) * rho * sE * sI
    O[:Edim, Edim:] = off
    O[Edim:, :Edim] = off
    return O


# ----------------------------------------------------------------------
# projections / residualizers
# ----------------------------------------------------------------------

def inv_sqrt_psd(V, clip=(1e-6, 1e6)):
    lam, Q = np.linalg.eigh((V + V.T) / 2)
    lam = np.clip(lam, clip[0], clip[1])
    return (Q / np.sqrt(lam)) @ Q.T


def residualizer(V, Xn, clip=(1e-6, 1e6)):
    """R = M_{L Xn} L with L = V^{-1/2}; pseudo-inverse projection (E2)."""
    L = inv_sqrt_psd(V, clip)
    LX = L @ Xn
    P = LX @ np.linalg.pinv(LX.T @ LX, rcond=1e-10) @ LX.T
    return (np.eye(V.shape[0]) - P) @ L


# ----------------------------------------------------------------------
# per-date data container and score machinery
# ----------------------------------------------------------------------

@dataclass
class DateDesign:
    E: list
    N: int
    Psi: np.ndarray          # |E| x q chart
    ylag: np.ndarray         # N
    X: np.ndarray            # N x p outcome nuisance design
    A: np.ndarray            # report selector
    U: np.ndarray            # report nuisance design
    Sigma: np.ndarray        # N x N
    Omega: np.ndarray        # 2|E| x 2|E|


def score_info(theta, Y, z, D: DateDesign, RY, Rz, rows_y=None, rows_z=None):
    """
    e(theta), J(theta), S = J'e, I = J'J on (optionally) a fold subset:
    rows_y / rows_z index the held-out outcome / report coordinates.
    RY, Rz are residualizers built on the SAME subset.
    """
    beta, eta = theta[0], theta[1:]
    W, g, G = exposure_and_jacobian(eta, D.Psi, D.E, D.N, D.ylag)
    m = D.Psi @ eta
    ry = np.arange(D.N) if rows_y is None else rows_y
    rz = np.arange(D.A.shape[0]) if rows_z is None else rows_z
    ey = RY @ (Y[ry] - beta * g[ry])
    ez = Rz @ (z[rz] - (D.A @ m)[rz])
    Jy = np.column_stack([RY @ g[ry], beta * (RY @ G[ry])])
    Jz = np.column_stack([np.zeros((len(rz), 1)), Rz @ (D.A @ D.Psi)[rz]])
    e = np.concatenate([ey, ez])
    J = np.vstack([Jy, Jz])
    return J.T @ e, J.T @ J


def one_date_information(theta, D: DateDesign):
    """Oracle residualizers on full date; returns (r, H, Q, Kc, Ic)."""
    beta, eta = theta[0], theta[1:]
    W, g, G = exposure_and_jacobian(eta, D.Psi, D.E, D.N, D.ylag)
    RY = residualizer(D.Sigma, D.X)
    Rz = residualizer(D.Omega, D.U)
    r = RY @ g
    H = RY @ G
    Q = Rz @ (D.A @ D.Psi)
    Kc = Q.T @ Q
    d = 1 + len(eta)
    Ic = np.zeros((d, d))
    Ic[0, 0] = r @ r
    Ic[0, 1:] = beta * (r @ H)
    Ic[1:, 0] = Ic[0, 1:]
    Ic[1:, 1:] = beta ** 2 * (H.T @ H) + Kc
    return r, H, Q, Kc, Ic


# ----------------------------------------------------------------------
# data generation
# ----------------------------------------------------------------------

def make_designs(N, q, T, rng, sy=0.6, sE=0.9, sI=0.9, rho=0.5):
    """Static support/chart designs shared across dates (chart may be static)."""
    E = complete_support(N)
    Psi_raw = np.column_stack([rng.normal(size=len(E)) for _ in range(q)])
    Psi = row_center(Psi_raw, E, N)
    A, U = report_design(E, N)
    Omega = mirror_cov(len(E), sE, sI, rho)
    Sigma = np.eye(N) * sy ** 2
    return E, Psi, A, U, Sigma, Omega


def draw_innovations(shape, kind, rng):
    """Centered, unit-variance innovations of a given family."""
    if kind == "gauss":
        return rng.normal(size=shape)
    if kind == "t5":
        return rng.standard_t(5, size=shape) / np.sqrt(5 / 3)
    if kind == "cexp":                      # centered exponential (skewed)
        return rng.exponential(1.0, size=shape) - 1.0
    raise ValueError(kind)


def simulate_panel(N, q, T, beta_path, eta_path, rng, innov="gauss",
                   kappa_scale=0.3, aE_scale=0.25, aI_scale=0.25,
                   sy=0.6, sE=0.9, sI=0.9, rho=0.5, gamma=(0.2, 0.3),
                   designs=None):
    """
    Generate a full panel from the joint experiment.
    Returns dict with Y (T x N), z (T x 2|E|), designs, and true paths.
    """
    if designs is None:
        E, Psi, A, U, Sigma, Omega = make_designs(N, q, T, rng, sy, sE, sI, rho)
    else:
        E, Psi, A, U, Sigma, Omega = designs
    Edim = len(E)
    C = row_incidence(E, N)
    Lz = np.linalg.cholesky(Omega)
    Y = np.zeros((T + 1, N))
    Y[0] = rng.normal(size=N)
    z = np.zeros((T, 2 * Edim))
    Ws = []
    kap = rng.normal(scale=kappa_scale, size=(T, N))
    aE = rng.normal(scale=aE_scale, size=N)
    aI = rng.normal(scale=aI_scale, size=N)
    for t in range(T):
        eta_t = eta_path[t]
        beta_t = beta_path[t]
        m = Psi @ eta_t
        W = softmax_rows(m, E, N)
        Ws.append(W)
        ylag = Y[t]
        X = np.column_stack([np.ones(N), ylag])
        mu_y = X @ np.array(gamma) + beta_t * (W @ ylag)
        Y[t + 1] = mu_y + sy * draw_innovations(N, innov, rng)
        mu_dyad = C @ kap[t] + m
        biasE = np.array([aE[j] for (i, j) in E])
        biasI = np.array([aI[i] for (i, j) in E])
        mu_z = np.concatenate([mu_dyad + biasE, mu_dyad + biasI])
        z[t] = mu_z + Lz @ draw_innovations(2 * Edim, innov, rng)
    return dict(Y=Y, z=z, E=E, Psi=Psi, A=A, U=U, Sigma=Sigma, Omega=Omega,
                Ws=Ws, beta=np.asarray(beta_path), eta=np.asarray(eta_path),
                N=N, q=q, T=T, sy=sy, sE=sE, sI=sI, rho=rho)


# ----------------------------------------------------------------------
# fold machinery, pilot, covariance estimation, one-step
# ----------------------------------------------------------------------

def fold_split(N, Edim, Kf, rng):
    """Partition outcome nodes and report opportunities into Kf folds.
    Mirror pairs (e, Edim+e) are kept in the SAME fold (they are correlated)."""
    perm_y = rng.permutation(N)
    folds_y = [np.sort(perm_y[k::Kf]) for k in range(Kf)]
    perm_e = rng.permutation(Edim)
    folds_e = [np.sort(perm_e[k::Kf]) for k in range(Kf)]
    folds_z = [np.sort(np.concatenate([fe, Edim + fe])) for fe in folds_e]
    return folds_y, folds_z


def pilot_linear_chart(Y, zrow, D: DateDesign, rows_y, rows_z, Vz_hat, Vy_hat):
    """
    Training-fold pilot for the linear chart:
      (i) eta0: GLS in the *linear* report channel on training rows;
      (ii) beta0: GLS of residualized outcome on residualized g(eta0).
    Uses only rows in (rows_y, rows_z) and supplied covariance estimates.
    """
    Uz = D.U[rows_z]
    APsi = (D.A @ D.Psi)[rows_z]
    M = np.hstack([Uz, APsi])
    L = inv_sqrt_psd(Vz_hat)
    LM = L @ M
    Lz_ = L @ zrow[rows_z]
    coef, *_ = np.linalg.lstsq(LM, Lz_, rcond=1e-10)
    eta0 = coef[-D.Psi.shape[1]:]
    RY = residualizer(Vy_hat, D.X[rows_y])
    _, g, _ = exposure_and_jacobian(eta0, D.Psi, D.E, D.N, D.ylag)
    rg = RY @ g[rows_y]
    rY = RY @ Y[rows_y]
    denom = rg @ rg
    beta0 = (rg @ rY) / denom if denom > 1e-12 else 0.0
    return np.concatenate([[beta0], eta0])


def estimate_covariances(Y, zrow, D: DateDesign, rows_y, rows_z, theta0):
    """Method-of-moments covariance estimates on training rows (spectrally clipped downstream)."""
    beta0, eta0 = theta0[0], theta0[1:]
    _, g, _ = exposure_and_jacobian(eta0, D.Psi, D.E, D.N, D.ylag)
    m = D.Psi @ eta0
    Xr = D.X[rows_y]
    ry = Y[rows_y] - beta0 * g[rows_y]
    ry = ry - Xr @ np.linalg.lstsq(Xr, ry, rcond=1e-10)[0]
    dfy = max(len(rows_y) - Xr.shape[1] - 1, 1)
    sy2 = float(ry @ ry) / dfy
    Uz = D.U[rows_z]
    rz = zrow[rows_z] - (D.A @ m)[rows_z]
    rz = rz - Uz @ np.linalg.lstsq(Uz, rz, rcond=1e-10)[0]
    Edim = len(D.E)
    pairs = [(k, np.where(rows_z == e + Edim)[0][0])
             for k, e in enumerate(rows_z) if e < Edim and (e + Edim) in set(rows_z)]
    s2 = float(rz @ rz) / max(len(rz) - 1, 1)
    if pairs:
        cE = np.array([rz[a] for a, b in pairs]); cI = np.array([rz[b] for a, b in pairs])
        rho_hat = float(np.clip(np.mean(cE * cI) / s2, -0.95, 0.95))
    else:
        rho_hat = 0.0
    return sy2, s2, rho_hat


@dataclass
class FitResult:
    theta: np.ndarray
    Ihat: np.ndarray
    safe: bool
    theta0: np.ndarray = None


def fit_one_date(Y, zrow, D: DateDesign, Kf, rng, cI=1e-3, oracle_cov=False,
                 clip=(1e-4, 1e4)):
    """
    Fold-aggregated orthogonal one-step (eq. estimator in the paper) at one date.
    oracle_cov=True uses the true Sigma/Omega (oracle residualizers), else
    training-fold covariance estimates.
    """
    Edim = len(D.E)
    folds_y, folds_z = fold_split(D.N, Edim, Kf, rng)
    d = 1 + D.Psi.shape[1]
    Ihat = np.zeros((d, d))
    rhs = np.zeros(d)
    theta0s = []
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]                       # held-out
        ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
        tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
        if oracle_cov:
            Vy_tr, Vz_tr = D.Sigma[np.ix_(ty, ty)], D.Omega[np.ix_(tz, tz)]
            theta0 = pilot_linear_chart(Y, zrow, D, ty, tz, Vz_tr, Vy_tr)
            Vy_ho, Vz_ho = D.Sigma[np.ix_(hy, hy)], D.Omega[np.ix_(hz, hz)]
        else:
            Vy_tr = np.eye(len(ty)); Vz_tr = np.eye(len(tz))
            theta0 = pilot_linear_chart(Y, zrow, D, ty, tz, Vz_tr, Vy_tr)
            sy2, s2, rho_hat = estimate_covariances(Y, zrow, D, ty, tz, theta0)
            Vy_ho = np.eye(len(hy)) * sy2
            he = [e for e in hz if e < Edim]
            Vz_ho = np.zeros((len(hz), len(hz)))
            pos = {e: a for a, e in enumerate(hz)}
            for e in hz:
                Vz_ho[pos[e], pos[e]] = s2
            for e in he:
                if e + Edim in pos:
                    Vz_ho[pos[e], pos[e + Edim]] = rho_hat * s2
                    Vz_ho[pos[e + Edim], pos[e]] = rho_hat * s2
        theta0s.append(theta0)
        RY = residualizer(Vy_ho, D.X[hy], clip)
        Rz = residualizer(Vz_ho, D.U[hz], clip)
        S_k, I_k = score_info(theta0, Y, zrow, D, RY, Rz, hy, hz)
        Ihat += I_k
        rhs += I_k @ theta0 + S_k
    n_eff = D.N + 2 * Edim
    lam_min = np.linalg.eigvalsh(Ihat).min()
    if lam_min >= cI * n_eff / 2:
        theta = np.linalg.solve(Ihat, rhs)
        safe = False
    else:
        theta = (2.0 / (cI * n_eff)) * rhs
        safe = True
    return FitResult(theta=theta, Ihat=Ihat, safe=safe,
                     theta0=np.mean(theta0s, axis=0))


def fit_path(panel, Kf=2, rng=None, oracle_cov=False):
    """Run the one-step at every date; returns paths and per-date information."""
    rng = rng or np.random.default_rng(0)
    T, N, q = panel["T"], panel["N"], panel["q"]
    E, Psi, A, U = panel["E"], panel["Psi"], panel["A"], panel["U"]
    Sigma, Omega = panel["Sigma"], panel["Omega"]
    d = 1 + q
    thetas = np.zeros((T, d)); vbeta = np.zeros(T); Ihats = []
    safes = np.zeros(T, dtype=bool)
    for t in range(T):
        D = DateDesign(E=E, N=N, Psi=Psi, ylag=panel["Y"][t],
                       X=np.column_stack([np.ones(N), panel["Y"][t]]),
                       A=A, U=U, Sigma=Sigma, Omega=Omega)
        fr = fit_one_date(panel["Y"][t + 1], panel["z"][t], D, Kf, rng,
                          oracle_cov=oracle_cov)
        thetas[t] = fr.theta
        Iinv = np.linalg.pinv(fr.Ihat, rcond=1e-12)
        vbeta[t] = Iinv[0, 0]
        Ihats.append(fr.Ihat)
        safes[t] = fr.safe
    return thetas, vbeta, Ihats, safes


# ----------------------------------------------------------------------
# bands and identification-robust sets
# ----------------------------------------------------------------------

def sidak_crit(alpha, T):
    from scipy.stats import norm
    return norm.ppf((1 + (1 - alpha) ** (1 / T)) / 2)


def simultaneous_band(thetas, vbeta, alpha=0.05):
    c = sidak_crit(alpha, len(vbeta))
    half = c * np.sqrt(vbeta)
    return thetas[:, 0] - half, thetas[:, 0] + half


def ar_stat(theta0, Y, zrow, D: DateDesign, Kf, rng, oracle_cov=True):
    """Identification-robust score statistic AR_t(theta0) (chi^2_d reference)."""
    Edim = len(D.E)
    folds_y, folds_z = fold_split(D.N, Edim, Kf, rng)
    d = 1 + D.Psi.shape[1]
    S = np.zeros(d); I = np.zeros((d, d))
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        Vy_ho, Vz_ho = D.Sigma[np.ix_(hy, hy)], D.Omega[np.ix_(hz, hz)]
        RY = residualizer(Vy_ho, D.X[hy]); Rz = residualizer(Vz_ho, D.U[hz])
        S_k, I_k = score_info(theta0, Y, zrow, D, RY, Rz, hy, hz)
        S += S_k; I += I_k
    lam, Qe = np.linalg.eigh(I)
    lam_c = np.maximum(lam, 1e-10)
    return float(S @ (Qe / lam_c) @ Qe.T @ S)


# ----------------------------------------------------------------------
# plug-in comparators (what applied practice does)
# ----------------------------------------------------------------------

def plugin_beta_path(panel, mode="static", window=8):
    """
    Plug-in comparators:
      static  : W fixed at the average of row-normalized reports over the first
                `window` dates (common practice: baseline network)
      concurrent: W_t from date-t reports (noisy plug-in), averaged over mirrors
      oracle  : true W_t
    Per date OLS of Y on [1, ylag, W ylag]; returns beta path.
    """
    T, N, E = panel["T"], panel["N"], panel["E"]
    Edim = len(E)
    z = panel["z"]

    def w_from_reports(zrow):
        zbar = 0.5 * (zrow[:Edim] + zrow[Edim:])
        return softmax_rows(zbar, E, N)   # row-normalize exp of avg log reports

    if mode == "static":
        Wbar = w_from_reports(z[:window].mean(axis=0))
    betas = np.zeros(T); ses = np.zeros(T)
    for t in range(T):
        if mode == "static":
            Wt = Wbar
        elif mode == "concurrent":
            Wt = w_from_reports(z[t])
        elif mode == "oracle":
            Wt = panel["Ws"][t]
        ylag = panel["Y"][t]
        Xf = np.column_stack([np.ones(N), ylag, Wt @ ylag])
        yv = panel["Y"][t + 1]
        coef, res, *_ = np.linalg.lstsq(Xf, yv, rcond=None)
        resid = yv - Xf @ coef
        s2 = resid @ resid / max(N - 3, 1)
        XtX_inv = np.linalg.pinv(Xf.T @ Xf)
        betas[t] = coef[2]; ses[t] = np.sqrt(s2 * XtX_inv[2, 2])
    return betas, ses


# ----------------------------------------------------------------------
# three-copy Gaussian change procedure (SI, Section change)
# ----------------------------------------------------------------------

def change_procedure(X1, X2, X3, nu, h, alpha, Pstr, Pcmp):
    """
    Exact implementation of the screening / attribution / refinement procedure.
    X{1,2,3}: (T x d) independent copies. Pstr, Pcmp: projection matrices.
    Returns dict with detected components, labels, refined locations.
    """
    T, d = X1.shape
    Mh = T - 4 * h + 1
    lam = nu * (np.sqrt(d) + np.sqrt(2 * np.log(3 * Mh / alpha)))
    ks = np.arange(2 * h, T - 2 * h + 1)
    Cn = np.zeros(len(ks))
    for a, k in enumerate(ks):
        right = X1[k:k + h].mean(axis=0)
        left = X1[k - h:k].mean(axis=0)
        Cn[a] = np.sqrt(h / 2) * np.linalg.norm(right - left)
    keep = ks[Cn > 2 * lam]
    comps = []
    for k in keep:
        if comps and k - comps[-1][-1] <= 2 * h:
            comps[-1].append(k)
        else:
            comps.append([k])
    prelim = []
    for comp in comps:
        vals = [Cn[np.where(ks == k)[0][0]] for k in comp]
        prelim.append(comp[int(np.argmax(vals))])
    Khat = len(prelim)
    eps = nu / np.sqrt(h) * (np.sqrt(d) + np.sqrt(2 * np.log(6 * max(Khat, 1) / alpha)))
    out = []
    for qj in prelim:
        Lj = np.arange(qj - 2 * h, qj - h); Rj = np.arange(qj + h, qj + 2 * h)
        Lj = Lj[(Lj >= 0) & (Lj < T)]; Rj = Rj[(Rj >= 0) & (Rj < T)]
        mu_m = X2[Lj].mean(axis=0); mu_p = X2[Rj].mean(axis=0)
        delta = mu_p - mu_m
        lab_s = np.linalg.norm(Pstr @ delta) > 3 * eps
        lab_c = np.linalg.norm(Pcmp @ delta) > 3 * eps
        lo, hi = qj - h + 1, qj + h - 1
        cand = np.arange(lo, hi)
        Qv = []
        for k in cand:
            seg1 = X3[qj - h:k + 1] - mu_m
            seg2 = X3[k + 1:qj + h] - mu_p
            Qv.append((seg1 ** 2).sum() + (seg2 ** 2).sum())
        tau_hat = cand[int(np.argmin(Qv))]
        out.append(dict(prelim=qj, refined=tau_hat, strength=lab_s,
                        composition=lab_c, delta=delta))
    return dict(Khat=Khat, changes=out, lam=lam, eps=eps)


==> anc/replication/code/jointnet2.py <==
"""
jointnet2.py — fast, vectorized implementation of the joint outcome--report
experiment (complete zero-diagonal support). All algebra identical to
jointnet.py (verified against it in test_correctness2.py); this version:
  * vectorizes the row-softmax and its Jacobian via the (N, N-1) reshape,
  * whitens mirror pairs analytically (2x2 blocks), never forming Omega,
  * applies residualizers implicitly through least squares,
  * allows n_y within-date outcome replications (the paper's n -> infty per date).

Complete-support dyad order: e = i*(N-1) + slot, receiving row i contiguous.
Reports stacked [exporter block (|E|); importer block (|E|)].
"""

import numpy as np
from scipy.stats import norm

# ---------------------------------------------------------------- support

def dyad_partners(N):
    """partners[i] = array of the N-1 column indices j for row i (complete support)."""
    return np.array([[j for j in range(N) if j != i] for i in range(N)])


def row_center_cols(Psi_raw, N):
    """Within-row demeaning of chart columns; Psi_raw shape (N*(N-1), q)."""
    q = Psi_raw.shape[1]
    P = Psi_raw.reshape(N, N - 1, q)
    P = P - P.mean(axis=1, keepdims=True)
    return P.reshape(N * (N - 1), q)


def softmax_W(m, N, partners):
    """m: (|E|,) -> W: (N,N). Vectorized row softmax."""
    Mm = m.reshape(N, N - 1)
    Mm = Mm - Mm.max(axis=1, keepdims=True)
    ex = np.exp(Mm)
    Wrow = ex / ex.sum(axis=1, keepdims=True)      # (N, N-1)
    W = np.zeros((N, N))
    np.put_along_axis(W, partners, Wrow, axis=1)
    return W, Wrow


def exposure_jac(eta, Psi, N, partners, ylag):
    """g(eta) = W(eta) ylag, G = D_eta g. Linear chart m = Psi eta."""
    q = Psi.shape[1]
    m = Psi @ eta
    W, Wrow = softmax_W(m, N, partners)
    Yl = ylag[partners]                             # (N, N-1)
    g = (Wrow * Yl).sum(axis=1)
    P3 = Psi.reshape(N, N - 1, q)
    Pbar = np.einsum('nj,njq->nq', Wrow, P3)        # (N, q)
    G = np.einsum('nj,njq->nq', Wrow * Yl, P3 - Pbar[:, None, :])
    return W, g, G


# ---------------------------------------------------------------- designs

def make_static_designs(N, q, rng):
    partners = dyad_partners(N)
    Edim = N * (N - 1)
    Psi = row_center_cols(rng.normal(size=(Edim, q)), N)
    # report nuisance design in dyad space: kappa_i (row levels), aE_j, aI_i
    i_of = np.repeat(np.arange(N), N - 1)
    j_of = partners.reshape(-1)
    return partners, Psi, i_of, j_of


def report_nuisance_matrix(N, i_of, j_of):
    """U for stacked reports: [kappa via receiving row (both blocks) | aE_j (exp block) | aI_i (imp block)]."""
    Edim = len(i_of)
    K = np.zeros((Edim, N)); K[np.arange(Edim), i_of] = 1.0
    BE = np.zeros((Edim, N)); BE[np.arange(Edim), j_of] = 1.0
    BI = np.zeros((Edim, N)); BI[np.arange(Edim), i_of] = 1.0
    top = np.hstack([K, BE, np.zeros((Edim, N))])
    bot = np.hstack([K, np.zeros((Edim, N)), BI])
    return np.vstack([top, bot])                    # (2|E|, 3N)


def pair_whitener(s2, rho):
    """2x2 inverse square root of [[s2, rho*s2],[rho*s2, s2]] -> (a, b):
    L = a*I + b*swap acting per mirror pair."""
    lam1, lam2 = s2 * (1 + rho), s2 * (1 - rho)
    u, v = 1 / np.sqrt(lam1), 1 / np.sqrt(lam2)
    return (u + v) / 2, (u - v) / 2


def whiten_reports(vec, a, b, Edim):
    """Apply L = a I + b SWAP to stacked report vector(s). vec: (2Edim,) or (2Edim,k)."""
    top, bot = vec[:Edim], vec[Edim:]
    return np.concatenate([a * top + b * bot, a * bot + b * top], axis=0)


# ---------------------------------------------------------------- simulate

def draw_innov(shape, kind, rng):
    if kind == "gauss":
        return rng.normal(size=shape)
    if kind == "t5":
        return rng.standard_t(5, size=shape) / np.sqrt(5.0 / 3.0)
    if kind == "cexp":
        return rng.exponential(1.0, size=shape) - 1.0
    raise ValueError(kind)


def simulate_panel(N, q, T, beta_path, eta_path, rng, n_y=4, innov="gauss",
                   sy=0.5, sE=0.8, sI=0.8, rho=0.5, gamma=(0.2, 0.3, 1.2),
                   kappa_scale=0.3, aE_scale=0.25, aI_scale=0.25, designs=None,
                   xnode=None, n_z=1):
    """
    n_y outcome replications per date (rows of Y_t are n_y x N stacked obs
    sharing the date-t conditional mean); mirror reports once per date.
    ylag_t = cross-replication mean of date t-1 outcomes (predictable).
    """
    if designs is None:
        partners, Psi, i_of, j_of = make_static_designs(N, q, rng)
    else:
        partners, Psi, i_of, j_of = designs
    Edim = N * (N - 1)
    # mirror-correlated errors: L_chol for [[1,rho],[rho,1]] scaled
    c1, c2 = 1.0, rho
    chol_b = np.sqrt(1 - rho ** 2)
    xnode = rng.normal(size=N) if xnode is None else xnode
    Y = np.zeros((T + 1, n_y, N))
    Y[0] = gamma[2] * xnode + rng.normal(size=(n_y, N))
    z = np.zeros((T, 2 * Edim))
    Ws, ylags = [], []
    kap = rng.normal(scale=kappa_scale, size=(T, N))
    aE = rng.normal(scale=aE_scale, size=N)
    aI = rng.normal(scale=aI_scale, size=N)
    for t in range(T):
        eta_t, beta_t = eta_path[t], beta_path[t]
        m = Psi @ eta_t
        W, Wrow = softmax_W(m, N, partners)
        Ws.append(W)
        ylag = Y[t].mean(axis=0)
        ylags.append(ylag)
        mu_y = gamma[0] + gamma[1] * ylag + gamma[2] * xnode + beta_t * (W @ ylag)
        Y[t + 1] = mu_y[None, :] + sy * draw_innov((n_y, N), innov, rng)
        mu_d = kap[t][i_of] + m
        # n_z independent report waves; equivalent single wave with summed
        # innovations (score linearity) and scale sE/sqrt(n_z)
        eE = draw_innov((n_z, Edim), innov, rng).sum(axis=0) / np.sqrt(n_z)
        eI = rho * eE + chol_b * (draw_innov((n_z, Edim), innov, rng).sum(axis=0)
                                  / np.sqrt(n_z))
        z[t] = np.concatenate([mu_d + aE[j_of] + (sE / np.sqrt(n_z)) * eE,
                               mu_d + aI[i_of] + (sI / np.sqrt(n_z)) * eI])
    return dict(Y=Y, z=z, partners=partners, Psi=Psi, i_of=i_of, j_of=j_of,
                Ws=Ws, ylags=ylags, beta=np.asarray(beta_path),
                eta=np.asarray(eta_path), N=N, q=q, T=T, n_y=n_y,
                sy=sy, sE=sE / np.sqrt(n_z), sI=sI / np.sqrt(n_z), rho=rho,
                aE=aE, aI=aI, xnode=xnode, n_z=n_z)


# ---------------------------------------------------------------- residualized channels

class Chan:
    """Whitened + nuisance-residualized channel: holds L*design pieces and the
    projector onto the nuisance columns (via economy least squares)."""

    def __init__(self, LX):
        # LX: whitened nuisance design (rows x cols); may be rank-deficient
        self.LX = LX
        if LX is not None and LX.size:
            Uu, ss, _ = np.linalg.svd(LX, full_matrices=False)
            keep = ss > 1e-9 * max(ss.max(), 1e-30)
            self.Q = Uu[:, keep]
        else:
            self.Q = None

    def resid(self, v):
        if self.Q is None:
            return v
        return v - self.Q @ (self.Q.T @ v)


def date_channels(panel, t, rows_y, rows_z, sy, s2, rho_):
    """Build whitened designs for the held-out rows of date t."""
    N, n_y, q = panel["N"], panel["n_y"], panel["q"]
    Edim = N * (N - 1)
    ylag = panel["ylags"][t]
    # outcome: stacked (n_y*N) obs; rows_y indexes the flattened (rep, node) grid
    Xfull = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
    node_of_row = np.tile(np.arange(N), n_y)
    LX = Xfull[rows_y] / sy
    ch_y = Chan(LX)
    a, b = pair_whitener(s2, rho_)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    # rows_z holds paired indices (e and Edim+e together)
    e_idx = rows_z[rows_z < Edim]
    sub = np.concatenate([e_idx, Edim + e_idx])
    LU = whiten_pairs_matrix(U[sub], a, b, len(e_idx))
    ch_z = Chan(LU)
    return ch_y, ch_z, node_of_row, e_idx, sub, (a, b)


def whiten_pairs_matrix(Mtx, a, b, npairs):
    top, bot = Mtx[:npairs], Mtx[npairs:]
    return np.vstack([a * top + b * bot, a * bot + b * top])


def score_info_fast(theta, panel, t, rows_y, rows_z, ch_y, ch_z, node_of_row,
                    e_idx, sub, ab, sy):
    """S = J'e, I = J'J on held-out rows, whitened + residualized channels."""
    N, q = panel["N"], panel["q"]
    Edim = N * (N - 1)
    beta, eta = theta[0], theta[1:]
    partners, Psi = panel["partners"], panel["Psi"]
    ylag = panel["ylags"][t]
    W, g, G = exposure_jac(eta, Psi, N, partners, ylag)
    m = Psi @ eta
    a, b = ab
    Yflat = panel["Y"][t + 1].reshape(-1)
    ey_raw = (Yflat[rows_y] - beta * g[node_of_row[rows_y]]) / sy
    ey = ch_y.resid(ey_raw)
    gy = ch_y.resid(g[node_of_row[rows_y]] / sy)
    Gy = ch_y.resid(G[node_of_row[rows_y]] / sy)
    zsub = panel["z"][t][sub]
    msub = np.concatenate([m[e_idx], m[e_idx]])
    ez = ch_z.resid(whiten_reports(zsub - msub, a, b, len(e_idx)))
    APsi = np.vstack([Psi[e_idx], Psi[e_idx]])
    Qz = ch_z.resid(whiten_pairs_matrix(APsi, a, b, len(e_idx)))
    d = 1 + q
    S = np.zeros(d); I = np.zeros((d, d))
    # outcome block: J_y = [gy, beta*Gy]
    Jy = np.column_stack([gy, beta * Gy])
    S += Jy.T @ ey
    I += Jy.T @ Jy
    # report block: J_z = [0, Qz]
    S[1:] += Qz.T @ ez
    I[1:, 1:] += Qz.T @ Qz
    return S, I


# ---------------------------------------------------------------- pilot + one-step

def pilot_fold(panel, t, rows_y, rows_z, sy_w, s2_w, rho_w, polish=2):
    """Training-fold pilot: GLS eta from linear report channel, then beta,
    then `polish` Gauss--Newton iterations on the joint training criterion
    (training rows only; remains T_tk-measurable)."""
    N, q = panel["N"], panel["q"]
    Edim = N * (N - 1)
    e_idx = rows_z[rows_z < Edim]
    sub = np.concatenate([e_idx, Edim + e_idx])
    a, b = pair_whitener(s2_w, rho_w)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    APsi = np.vstack([panel["Psi"][e_idx], panel["Psi"][e_idx]])
    Mtx = np.hstack([U[sub], APsi])
    LM = whiten_pairs_matrix(Mtx, a, b, len(e_idx))
    Lz = whiten_reports(panel["z"][t][sub], a, b, len(e_idx))
    coef, *_ = np.linalg.lstsq(LM, Lz, rcond=1e-9)
    eta0 = coef[-q:]
    ylag = panel["ylags"][t]
    _, g, _ = exposure_jac(eta0, panel["Psi"], N, panel["partners"], ylag)
    n_y = panel["n_y"]
    Xfull = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
    node_of_row = np.tile(np.arange(N), n_y)
    Xr = Xfull[rows_y]
    ch = Chan(Xr / sy_w)
    Yflat = panel["Y"][t + 1].reshape(-1)
    ry = ch.resid(Yflat[rows_y] / sy_w)
    rg = ch.resid(g[node_of_row[rows_y]] / sy_w)
    den = rg @ rg
    beta0 = float(rg @ ry / den) if den > 1e-10 else 0.0
    theta = np.concatenate([[beta0], eta0])
    if polish > 0:
        ch = date_channels(panel, t, rows_y, rows_z, sy_w, s2_w, rho_w)
        for _ in range(polish):
            S, I = score_info_fast(theta, panel, t, rows_y, rows_z, ch[0],
                                   ch[1], ch[2], ch[3], ch[4], ch[5], sy_w)
            try:
                step = np.linalg.solve(I + 1e-8 * np.eye(len(theta)), S)
            except np.linalg.LinAlgError:
                break
            theta = theta + np.clip(step, -1.0, 1.0)
    return theta


def estimate_cov_fold(panel, t, rows_y, rows_z, theta0):
    """MoM covariance estimates from training residuals at the pilot."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    beta0, eta0 = theta0[0], theta0[1:]
    ylag = panel["ylags"][t]
    _, g, _ = exposure_jac(eta0, panel["Psi"], N, panel["partners"], ylag)
    Xfull = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
    node_of_row = np.tile(np.arange(N), n_y)
    Yflat = panel["Y"][t + 1].reshape(-1)
    r = Yflat[rows_y] - beta0 * g[node_of_row[rows_y]]
    Xr = Xfull[rows_y]
    r = r - Xr @ np.linalg.lstsq(Xr, r, rcond=1e-9)[0]
    sy2 = float(r @ r) / max(len(rows_y) - 4, 1)
    e_idx = rows_z[rows_z < Edim]
    sub = np.concatenate([e_idx, Edim + e_idx])
    m = panel["Psi"] @ eta0
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    rz = panel["z"][t][sub] - np.concatenate([m[e_idx], m[e_idx]])
    Uz = U[sub]
    rz = rz - Uz @ np.linalg.lstsq(Uz, rz, rcond=1e-9)[0]
    ne = len(e_idx)
    s2 = float(rz @ rz) / max(len(rz) - 1, 1)
    rho_hat = float(np.clip(np.mean(rz[:ne] * rz[ne:]) / s2, -0.9, 0.9))
    return np.sqrt(sy2), s2, rho_hat


def fold_indices(N, n_y, Edim, Kf, rng, e_pool=None):
    ny_rows = rng.permutation(n_y * N)
    folds_y = [np.sort(ny_rows[k::Kf]) for k in range(Kf)]
    pool = np.arange(Edim) if e_pool is None else np.asarray(e_pool)
    pe = rng.permutation(pool)
    folds_e = [np.sort(pe[k::Kf]) for k in range(Kf)]
    folds_z = [np.sort(np.concatenate([fe, Edim + fe])) for fe in folds_e]
    return folds_y, folds_z


def fit_one_date(panel, t, Kf, rng, oracle_cov=False, cI=0.005, iterate=1,
                 var_at_est=True, polish=2):
    """Fold-aggregated one-step (optionally iterated once for stability;
    iterate=1 is the estimator exactly as in the paper)."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    e_pool = (np.where(panel["emask"][t])[0]
              if "emask" in panel and panel["emask"] is not None else None)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng, e_pool)
    d = 1 + q
    theta_prev = None
    for it in range(iterate):
        Ihat = np.zeros((d, d)); rhs = np.zeros(d)
        pilots = []; chans = []
        for k in range(Kf):
            hy, hz = folds_y[k], folds_z[k]
            ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
            if oracle_cov:
                sy_h, s2_h, rho_h = panel["sy"], panel["sE"] ** 2, panel["rho"]
                theta0 = (pilot_fold(panel, t, ty, tz, sy_h, s2_h, rho_h,
                                     polish=polish)
                          if theta_prev is None else theta_prev[k])
            else:
                theta0 = (pilot_fold(panel, t, ty, tz, 1.0, 1.0, 0.0,
                                     polish=0)
                          if theta_prev is None else theta_prev[k])
                sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
                if polish > 0:
                    theta0 = pilot_fold(panel, t, ty, tz, sy_h, np.sqrt(s2_h) ** 2,
                                        rho_h, polish=polish)
                    sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
            pilots.append(theta0)
            ch_y, ch_z, node_of_row, e_idx, sub, ab = date_channels(
                panel, t, hy, hz, sy_h, s2_h, rho_h)
            chans.append((ch_y, ch_z, node_of_row, e_idx, sub, ab, sy_h))
            S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch_y, ch_z,
                                       node_of_row, e_idx, sub, ab, sy_h)
            Ihat += I_k
            rhs += I_k @ theta0 + S_k
        n_eff = n_y * N + 2 * Edim
        lam_min = float(np.linalg.eigvalsh(Ihat).min())
        if lam_min >= cI * n_eff / 2:
            theta = np.linalg.solve(Ihat, rhs); safe = False
        else:
            theta = (2.0 / (cI * n_eff)) * rhs; safe = True
        theta_prev = [theta, theta]
    if var_at_est:
        Ihat = np.zeros((d, d))
        for k in range(Kf):
            hy, hz = folds_y[k], folds_z[k]
            ch = chans[k]
            _, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                     ch[2], ch[3], ch[4], ch[5], ch[6])
            Ihat += I_k
    return theta, Ihat, safe, pilots


def fit_path(panel, Kf=2, seed=0, oracle_cov=False, iterate=1, cI=0.005,
             var_at_est=True, polish=2):
    rng = np.random.default_rng(seed)
    T, q = panel["T"], panel["q"]
    d = 1 + q
    thetas = np.zeros((T, d)); vbeta = np.zeros(T)
    Ihats = np.zeros((T, d, d)); safes = np.zeros(T, dtype=bool)
    for t in range(T):
        th, Ih, sf, _ = fit_one_date(panel, t, Kf, rng, oracle_cov, cI, iterate,
                                     var_at_est=var_at_est, polish=polish)
        thetas[t] = th; Ihats[t] = Ih; safes[t] = sf
        vbeta[t] = np.linalg.pinv(Ih, rcond=1e-12)[0, 0]
    return thetas, vbeta, Ihats, safes


# ---------------------------------------------------------------- bands / AR

def sidak_crit(alpha, T):
    return norm.ppf((1 + (1 - alpha) ** (1.0 / T)) / 2)


def band(thetas, vbeta, alpha=0.05):
    c = sidak_crit(alpha, len(vbeta))
    h = c * np.sqrt(vbeta)
    return thetas[:, 0] - h, thetas[:, 0] + h


def ar_stat(panel, t, theta0, Kf, rng, ridge=0.0):
    """Identification-robust AR_t(theta0); oracle covariances; chi^2_{d} calibration.
    ridge>=0 gives the (conservative) regularized version."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng)
    d = 1 + q
    S = np.zeros(d); I = np.zeros((d, d))
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        ch_y, ch_z, node_of_row, e_idx, sub, ab = date_channels(
            panel, t, hy, hz, panel["sy"], panel["sE"] ** 2, panel["rho"])
        S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch_y, ch_z,
                                   node_of_row, e_idx, sub, ab, panel["sy"])
        S += S_k; I += I_k
    lam, Qe = np.linalg.eigh(I)
    lam = np.maximum(lam + ridge, 1e-12)
    return float(S @ (Qe / lam) @ Qe.T @ S)


def leverage_date(panel, t, Kf, rng, oracle_cov=True):
    """max_i |a_i| of the standardized beta-score weight vector at date t
    (design-computed leverage for the Bernstein band and condition (B3))."""
    N, q, n_y = panel["N"], panel["q"], panel["n_y"]
    Edim = N * (N - 1)
    folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng)
    d = 1 + q
    I = np.zeros((d, d)); rows = []
    for k in range(Kf):
        hy, hz = folds_y[k], folds_z[k]
        ch = date_channels(panel, t, hy, hz, panel["sy"], panel["sE"] ** 2,
                           panel["rho"])
        beta0, eta0 = panel["beta"][t], panel["eta"][t]
        W, g, G = exposure_jac(eta0, panel["Psi"], N, panel["partners"],
                               panel["ylags"][t])
        gy = ch[0].resid(g[ch[2][hy]] / panel["sy"])
        Gy = ch[0].resid(G[ch[2][hy]] / panel["sy"])
        Jy = np.column_stack([gy, beta0 * Gy])
        APsi = np.vstack([panel["Psi"][ch[3]], panel["Psi"][ch[3]]])
        Qz = ch[1].resid(whiten_pairs_matrix(APsi, ch[5][0], ch[5][1], len(ch[3])))
        Jz = np.column_stack([np.zeros(len(ch[4])), Qz])
        I += Jy.T @ Jy + Jz.T @ Jz
        rows.append((Jy, Jz))
    Iinv = np.linalg.pinv(I, rcond=1e-12)
    w = Iinv[0]                                   # e1' I^{-1}
    a = []
    for Jy, Jz in rows:
        a.append(Jy @ w)                          # weights on outcome coords
        a.append(Jz @ w)                          # weights on report coords
    a = np.concatenate(a)
    nrm = np.linalg.norm(a)
    return float(np.abs(a).max() / nrm) if nrm > 0 else 0.0


# ---------------------------------------------------------------- plug-in comparators

def plugin_paths(panel, window=8, modes=("static", "concurrent", "oracle")):
    """static / concurrent / oracle plug-in OLS beta paths with OLS s.e."""
    N, T, n_y = panel["N"], panel["T"], panel["n_y"]
    Edim = N * (N - 1)
    partners = panel["partners"]

    def w_from(zbar):
        W, _ = softmax_W(zbar, N, partners)
        return W

    zE = panel["z"][:, :Edim]; zI = panel["z"][:, Edim:]
    zpair = 0.5 * (zE + zI)
    if "emask" in panel and panel["emask"] is not None:
        zp = np.where(panel["emask"], zpair, np.nan)
        win = np.nanmean(zp[:window], axis=0)
        win = np.where(np.isnan(win), np.nanmean(zp[:window]), win)
        Wbar = w_from(win)
    else:
        Wbar = w_from(zpair[:window].mean(axis=0))
    out = {}
    for mode in modes:
        betas = np.zeros(T); ses = np.zeros(T)
        for t in range(T):
            if mode == "static":
                Wt = Wbar
            elif mode == "concurrent":
                if "emask" in panel and panel["emask"] is not None:
                    zt = np.where(panel["emask"][t], zpair[t], np.nan)
                    zt = np.where(np.isnan(zt), np.nanmean(zt), zt)
                    Wt = w_from(zt)
                else:
                    Wt = w_from(zpair[t])
            else:
                Wt = panel["Ws"][t]
            ylag = panel["ylags"][t]
            Xf = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"],
                                          Wt @ ylag]), (n_y, 1))
            yv = panel["Y"][t + 1].reshape(-1)
            coef, *_ = np.linalg.lstsq(Xf, yv, rcond=None)
            resid = yv - Xf @ coef
            s2 = resid @ resid / max(len(yv) - 4, 1)
            betas[t] = coef[3]
            ses[t] = np.sqrt(s2 * np.linalg.pinv(Xf.T @ Xf)[3, 3])
        out[mode] = (betas, ses)
    return out


def report_only_path(panel, Kf=2, seed=0):
    """Two-step competitor: eta from reports alone (full-date GLS), then beta
    by weighted outcome regression on g(eta_hat); delta-method variance
    propagates eta uncertainty. Tests whether jointness matters."""
    rng = np.random.default_rng(seed)
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    betas = np.zeros(T); se_naive = np.zeros(T); se_prop = np.zeros(T)
    etas = np.zeros((T, q))
    for t in range(T):
        pool = (np.where(panel["emask"][t])[0]
                if "emask" in panel and panel["emask"] is not None
                else np.arange(Edim))
        sub = np.concatenate([pool, Edim + pool])
        a, b = pair_whitener(panel["sE"] ** 2, panel["rho"])
        U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
        APsi = np.vstack([panel["Psi"][pool], panel["Psi"][pool]])
        Mtx = np.hstack([U[sub], APsi])
        LM = whiten_pairs_matrix(Mtx, a, b, len(pool))
        Lz = whiten_reports(panel["z"][t][sub], a, b, len(pool))
        coef, res_, rank_, sv_ = np.linalg.lstsq(LM, Lz, rcond=1e-9)
        eta = coef[-q:]
        etas[t] = eta
        # eta covariance: unit-whitened GLS
        Uu, ss, Vt = np.linalg.svd(LM, full_matrices=False)
        keep = ss > 1e-9 * ss.max()
        Cfull = (Vt[keep].T / ss[keep] ** 2) @ Vt[keep]
        Ceta = Cfull[-q:, -q:]
        ylag = panel["ylags"][t]
        W, g, G = exposure_jac(eta, panel["Psi"], N, panel["partners"], ylag)
        X = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]),
                    (n_y, 1))
        nrow = np.tile(np.arange(N), n_y)
        ch = Chan(X / panel["sy"])
        ry = ch.resid(panel["Y"][t + 1].reshape(-1) / panel["sy"])
        rg = ch.resid(g[nrow] / panel["sy"])
        rG = ch.resid(G[nrow] / panel["sy"])
        den = float(rg @ rg)
        beta = float(rg @ ry) / den if den > 1e-10 else 0.0
        betas[t] = beta
        se_naive[t] = 1.0 / np.sqrt(max(den, 1e-10))
        # delta method: dbeta/deta = [rG' ry + ...]/den - 2 beta rg'rG/den (at truth approx)
        dbde = (rG.T @ ry - 2 * beta * (rG.T @ rg)) / den
        se_prop[t] = np.sqrt(se_naive[t] ** 2 + float(dbde @ Ceta @ dbde))
    return betas, etas, se_naive, se_prop


def fit_path_cal(panel, Kf=2, seed=0, polish=2, gamma_floor=1.0):
    """Calibrated path fit: polished honest pilots, variance re-evaluated at
    the estimate, and a fold-disagreement studentization factor gamma^2 =
    mean_t D_t^2/(4 v_t) (per-fold one-steps' disagreement), floored at 1.
    Returns thetas, calibrated vbeta, gamma, safes."""
    rng = np.random.default_rng(seed)
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    d = 1 + q
    thetas = np.zeros((T, d)); vbeta = np.zeros(T); Ds = np.zeros(T)
    safes = np.zeros(T, bool)
    n_eff = n_y * N + 2 * Edim
    cI = 0.005
    for t in range(T):
        e_pool = (np.where(panel["emask"][t])[0]
                  if "emask" in panel and panel["emask"] is not None else None)
        folds_y, folds_z = fold_indices(N, n_y, Edim, Kf, rng, e_pool)
        Ihat = np.zeros((d, d)); rhs = np.zeros(d)
        per_fold = []; chans = []
        for k in range(Kf):
            hy, hz = folds_y[k], folds_z[k]
            ty = np.sort(np.concatenate([folds_y[j] for j in range(Kf) if j != k]))
            tz = np.sort(np.concatenate([folds_z[j] for j in range(Kf) if j != k]))
            theta0 = pilot_fold(panel, t, ty, tz, 1.0, 1.0, 0.0, polish=0)
            sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
            if polish:
                theta0 = pilot_fold(panel, t, ty, tz, sy_h, s2_h, rho_h,
                                    polish=polish)
                sy_h, s2_h, rho_h = estimate_cov_fold(panel, t, ty, tz, theta0)
            ch = date_channels(panel, t, hy, hz, sy_h, s2_h, rho_h)
            chans.append((ch, sy_h, hy, hz))
            S_k, I_k = score_info_fast(theta0, panel, t, hy, hz, ch[0], ch[1],
                                       ch[2], ch[3], ch[4], ch[5], sy_h)
            Ii = np.linalg.pinv(I_k, rcond=1e-10)
            per_fold.append(theta0 + Ii @ S_k)
            Ihat += I_k; rhs += I_k @ theta0 + S_k
        lam_min = float(np.linalg.eigvalsh(Ihat).min())
        if lam_min >= cI * n_eff / 2:
            theta = np.linalg.solve(Ihat, rhs); safes[t] = False
        else:
            theta = (2.0 / (cI * n_eff)) * rhs; safes[t] = True
        I2 = np.zeros((d, d))
        for (ch, sy_h, hy, hz) in chans:
            _, I_k = score_info_fast(theta, panel, t, hy, hz, ch[0], ch[1],
                                     ch[2], ch[3], ch[4], ch[5], sy_h)
            I2 += I_k
        Iinv = np.linalg.pinv(I2, rcond=1e-12)
        thetas[t] = theta; vbeta[t] = max(Iinv[0, 0], 1e-12)
        Ds[t] = per_fold[0][0] - per_fold[1][0]
    gamma2 = max(gamma_floor, float(np.mean(Ds ** 2 / (4 * vbeta))))
    return thetas, vbeta * gamma2, float(np.sqrt(gamma2)), safes


def estimate_nuisances_at(panel, thetas):
    """Estimate outcome coefs, report levels/biases, and noise scales at the
    fitted path (for the fixed-design parametric bootstrap)."""
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    gams = np.zeros((T, 3)); lams = np.zeros((T, U.shape[1]))
    sy2s = np.zeros(T); s2s = np.zeros(T); rhos = np.zeros(T)
    for t in range(T):
        beta, eta = thetas[t, 0], thetas[t, 1:]
        ylag = panel["ylags"][t]
        _, g, _ = exposure_jac(eta, panel["Psi"], N, panel["partners"], ylag)
        X = np.tile(np.column_stack([np.ones(N), ylag, panel["xnode"]]), (n_y, 1))
        nrow = np.tile(np.arange(N), n_y)
        Yf = panel["Y"][t + 1].reshape(-1)
        gams[t] = np.linalg.lstsq(X, Yf - beta * g[nrow], rcond=None)[0]
        res = Yf - X @ gams[t] - beta * g[nrow]
        sy2s[t] = float(res @ res) / max(len(Yf) - 4, 1)
        m = panel["Psi"] @ eta
        zc = panel["z"][t] - np.concatenate([m, m])
        lams[t] = np.linalg.lstsq(U, zc, rcond=1e-9)[0]
        rz = zc - U @ lams[t]
        s2s[t] = float(rz @ rz) / max(len(rz) - 1, 1)
        rhos[t] = float(np.clip(np.mean(rz[:Edim] * rz[Edim:]) / s2s[t], -0.9, 0.9))
    return gams, lams, sy2s, s2s, rhos


def bootstrap_band_crit(panel, thetas, B=59, alpha=0.05, seed=1):
    """Fixed-design parametric bootstrap critical value for the simultaneous
    band: hold designs (ylags, xnode, charts) fixed, simulate Y*, z* at the
    fitted parameters, refit with fit_path_cal, take the (1-alpha) quantile of
    max_t |beta*_t - beta-hat_t| / se*_t."""
    rng = np.random.default_rng(seed)
    N, q, n_y, T = panel["N"], panel["q"], panel["n_y"], panel["T"]
    Edim = N * (N - 1)
    gams, lams, sy2s, s2s, rhos = estimate_nuisances_at(panel, thetas)
    U = report_nuisance_matrix(N, panel["i_of"], panel["j_of"])
    maxs = []
    for b in range(B):
        pb = dict(panel)
        Yb = np.array(panel["Y"], copy=True)
        zb = np.zeros_like(panel["z"])
        for t in range(T):
            beta, eta = thetas[t, 0], thetas[t, 1:]
            ylag = panel["ylags"][t]
            _, g, _ = exposure_jac(eta, panel["Psi"], N, panel["partners"], ylag)
            X = np.column_stack([np.ones(N), ylag, panel["xnode"]])
            mu = X @ gams[t] + beta * g
            Yb[t + 1] = mu[None, :] + np.sqrt(sy2s[t]) * rng.normal(size=(n_y, N))
            m = panel["Psi"] @ eta
            mu_z = np.concatenate([m, m]) + U @ lams[t]
            eE = rng.normal(size=Edim)
            eI = rhos[t] * eE + np.sqrt(max(1 - rhos[t] ** 2, 0)) * rng.normal(size=Edim)
            s = np.sqrt(s2s[t])
            zb[t] = mu_z + np.concatenate([s * eE, s * eI])
        pb["Y"] = Yb; pb["z"] = zb
        pb["ylags"] = panel["ylags"]          # fixed design
        thb, vbb, gb, _ = fit_path_cal(pb, seed=10_000 + b)
        maxs.append(float(np.max(np.abs(thb[:, 0] - thetas[:, 0]) / np.sqrt(vbb))))
    maxs = np.sort(np.array(maxs))
    idx = min(int(np.ceil((1 - alpha) * (B + 1))) - 1, B - 1)
    return float(maxs[idx])


==> anc/replication/code/queue2.sh <==
#!/bin/bash
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1
cd /home/claude/revision/code
while pgrep -f "exp2v3_coverage.py" > /dev/null; do sleep 20; done
python3 exp2v3_collect.py > ../results/exp2v3_collect.log 2>&1
python3 exp1v2.py > ../results/exp1v2.log 2>&1
python3 exp3v2.py > ../results/exp3v2.log 2>&1
python3 exp6_obsdetect.py > ../results/exp6.log 2>&1
python3 exp5_obslayer.py > ../results/exp5.log 2>&1
python3 theorem_plugin_check.py > ../results/plugcheck.log 2>&1
python3 sensitivity_check.py > ../results/senscheck.log 2>&1
python3 appv2.py > ../results/appv2.log 2>&1
echo V3_DONE > ../results/V3_DONE


==> anc/replication/code/queue_rest.sh <==
#!/bin/bash
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1
cd /home/claude/revision/code
# wait for exp1 and the two exp2 batches
while pgrep -f "exp1_false_attribution" > /dev/null; do sleep 15; done
while pgrep -f "exp2_coverage.py feas24_gauss" > /dev/null; do sleep 15; done
python3 exp2_coverage.py cexp > ../results/exp2_b3.log 2>&1 &
python3 exp2_coverage.py stress_oracle_gauss > ../results/exp2_b4.log 2>&1
wait
while pgrep -f "exp2_coverage.py t5" > /dev/null; do sleep 15; done
python3 exp2_collect.py > ../results/exp2_collect.log 2>&1
python3 exp4_change.py > ../results/exp4.log 2>&1 &
python3 app_syntrade.py > ../results/app.log 2>&1
wait
python3 exp3_weakid.py > ../results/exp3.log 2>&1
echo ALL_DONE > ../results/QUEUE_DONE


==> anc/replication/code/queue_v4.sh <==
#!/bin/bash
cd /home/claude/revision/code
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1
rm -f ../results/V4_DONE
python3 exp1_dosefix.py  > ../results/dosefix.log 2>&1 && echo dosefix >> ../results/V4_PROG
python3 senscheckv2.py   > ../results/senscheckv2.log 2>&1 && echo senscheck >> ../results/V4_PROG
python3 exp7_jointgain.py > ../results/exp7.log 2>&1 && echo exp7 >> ../results/V4_PROG
python3 exp3v3.py        > ../results/exp3v3.log 2>&1 && echo exp3 >> ../results/V4_PROG
python3 exp6v2.py        > ../results/exp6v2.log 2>&1 && echo exp6 >> ../results/V4_PROG
touch ../results/V4_DONE


==> anc/replication/code/run_feas24.sh <==
#!/bin/bash
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1
cd /home/claude/revision/code
# wait for queue's cexp batch to release a core
while pgrep -f "exp2_coverage.py cexp" > /dev/null; do sleep 15; done
python3 exp2_coverage.py feas24_gauss > ../results/exp2_c1.log 2>&1
python3 exp2_coverage.py feas24_t5 > ../results/exp2_c2.log 2>&1
python3 exp2_coverage.py feas24_cexp > ../results/exp2_c3.log 2>&1
python3 exp2_collect.py > ../results/exp2_collect2.log 2>&1
python3 verify_safes.py > ../results/safes.log 2>&1
echo FEAS24_DONE > ../results/FEAS24_DONE


==> anc/replication/code/senscheckv2.py <==
"""Pseudo-true target coverage vs misspecification size (review repair).

The corrected proposition states coverage error O(||w||) for Wald inference
on the pseudo-true target (exact only for the report-only subproblem), so
the 95% ellipse coverage must approach 95 as the off-chart scale shrinks.
This experiment reports coverage at the original scale and at 1/2 and 1/4
of it; the original-scale number (~86.6%) is REPORTED in the paper, not
omitted."""
import numpy as np
from jointnet2 import *
from common_exp import write_macros, save_json

rng = np.random.default_rng(9)
N, q, n_y, T = 12, 2, 12, 4
tdate = 2
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
sy, sE, rho = 0.35, 0.8, 0.5

U = report_nuisance_matrix(N, i_of, j_of)
a, b = pair_whitener(sE ** 2, rho)
LU = whiten_pairs_matrix(U, a, b, Edim)
Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
Qu = Uu[:, ss > 1e-9 * ss.max()]
LAPsi = whiten_pairs_matrix(np.vstack([Psi, Psi]), a, b, Edim)
Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
QtQi = np.linalg.inv(Qmat.T @ Qmat)

w_raw = rng.normal(size=Edim)
w = row_center_cols(w_raw[:, None], N)[:, 0]
w = w - Psi @ np.linalg.lstsq(Psi, w, rcond=None)[0]

R = 500
out = []
for tag, scale_w in [("Zero", 0.0), ("Quarter", 0.0375), ("Half", 0.075),
                     ("Full", 0.15), ("Double", 0.30)]:
    Lw = whiten_reports(np.concatenate([w, w]) * scale_w, a, b, Edim)
    eta_star = eta0 + QtQi @ (Qmat.T @ Lw)
    cov_hits = 0
    for r in range(R):
        pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                            np.random.default_rng(3000 + r), n_y=n_y, sy=sy,
                            sE=sE, sI=sE, rho=rho, gamma=(0.2, 0.3, 1.5),
                            designs=(partners, Psi, i_of, j_of))
        pn["z"][:, :Edim] += scale_w * w
        pn["z"][:, Edim:] += scale_w * w
        th, Ih, sf, _ = fit_one_date(pn, tdate, 2, np.random.default_rng(r))
        Iinv = np.linalg.pinv(Ih)
        dd = th[1:] - eta_star
        cov_hits += int(dd @ np.linalg.inv(Iinv[1:, 1:]) @ dd <= 5.991)
    shift = float(np.abs(eta_star - eta0).max())
    out.append(dict(tag=tag, scale=scale_w, cov=cov_hits / R,
                    shift=shift, err=95 - 100 * cov_hits / R))
    print(tag, out[-1], flush=True)

save_json("senscheckv2", out)
m = dict(senCovR=(R, 0))
for o in out:
    m[f"senCov{o['tag']}"] = (100 * o["cov"], 1)
    m[f"senShift{o['tag']}"] = (o["shift"], 3)
m["senCovMCSEv"] = (100 * np.sqrt(0.95 * 0.05 / R), 1)
write_macros("senscheckv2", m)
print("done")


==> anc/replication/code/sensitivity_check.py <==
"""Numerical verification of the pseudo-true / sensitivity theory:
(i) off-chart perturbation w: pseudo-true eta* = eta0 + (Q'Q)^{-1}Q' Lw and
    the estimator centers there (MC);
(ii) common-bias c: passthrough theta* - theta0 = Ic^{-1} (0; Q' R_z c2) and
    per-coordinate sensitivity delta * l1-norm of passthrough rows;
(iii) bands cover the pseudo-true target (MC coverage)."""
import numpy as np
from jointnet2 import *
from common_exp import write_macros, mcse_prop

rng = np.random.default_rng(9)
N, q, n_y, T = 12, 2, 12, 4
tdate = 2
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta0 = np.array([0.7, -0.55]); beta0 = 0.5
sy, sE, rho = 0.35, 0.8, 0.5

# whitened, residualized report objects (population)
U = report_nuisance_matrix(N, i_of, j_of)
a, b = pair_whitener(sE ** 2, rho)
LU = whiten_pairs_matrix(U, a, b, Edim)
Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
Qu = Uu[:, ss > 1e-9 * ss.max()]
LAPsi = whiten_pairs_matrix(np.vstack([Psi, Psi]), a, b, Edim)
Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
QtQi = np.linalg.inv(Qmat.T @ Qmat)

# ---- (i) off-chart perturbation ----------------------------------------------
w_raw = rng.normal(size=Edim)
w = row_center_cols(w_raw[:, None], N)[:, 0]
w = w - Psi @ np.linalg.lstsq(Psi, w, rcond=None)[0]     # off-chart component
scale_w = 0.15
Lw = whiten_reports(np.concatenate([w, w]) * scale_w, a, b, Edim)
eta_star = eta0 + QtQi @ (Qmat.T @ Lw)
print("(i) pseudo-true shift eta* - eta0 =", np.round(eta_star - eta0, 4))

R = 500
etas = np.zeros((R, q)); cov_hits = 0
for r in range(R):
    pn = simulate_panel(N, q, T, np.full(T, beta0), np.tile(eta0, (T, 1)),
                        np.random.default_rng(3000 + r), n_y=n_y, sy=sy,
                        sE=sE, sI=sE, rho=rho, gamma=(0.2, 0.3, 1.5),
                        designs=(partners, Psi, i_of, j_of))
    pn["z"][:, :Edim] += scale_w * w          # off-chart in both reports
    pn["z"][:, Edim:] += scale_w * w
    th, Ih, sf, _ = fit_one_date(pn, tdate, 2, np.random.default_rng(r))
    etas[r] = th[1:]
    Iinv = np.linalg.pinv(Ih)
    dd = th[1:] - eta_star
    cov_hits += int(dd @ np.linalg.inv(Iinv[1:, 1:]) @ dd <= 5.991)  # chi2_2 95%
emp_center = etas.mean(axis=0)
print(f"    MC center {np.round(emp_center,4)} vs eta* {np.round(eta_star,4)} "
      f"(se {np.round(etas.std(axis=0)/np.sqrt(R),4)})")
print(f"    95% ellipse coverage of eta*: {cov_hits/R:.3f}")
err_center = float(np.abs(emp_center - eta_star).max())
assert err_center < 0.02, err_center

# ---- (ii) common-bias passthrough --------------------------------------------
# theta* - theta0 = Ic^{-1} [0; Q' R_z c2] to first order
ylag = rng.normal(size=N)
xnode = rng.normal(size=N)
X = np.column_stack([np.ones(N), ylag, xnode])
Qx, _ = np.linalg.qr(X / sy)
W0, g0, G0 = exposure_jac(eta0, Psi, N, partners, ylag)
rvec = (g0 / sy) - Qx @ (Qx.T @ (g0 / sy))
Hmat = (G0 / sy) - Qx @ (Qx.T @ (G0 / sy))
Ic = np.zeros((3, 3))
Ic[0, 0] = rvec @ rvec
Ic[0, 1:] = beta0 * (rvec @ Hmat); Ic[1:, 0] = Ic[0, 1:]
Ic[1:, 1:] = beta0 ** 2 * (Hmat.T @ Hmat) + Qmat.T @ Qmat
# passthrough of a unit common-bias box: Lambda maps c (Edim) -> theta shift
Rz_c = np.zeros((3, Edim))
for e in range(Edim):
    c2 = np.zeros(2 * Edim); c2[e] = 1.0; c2[Edim + e] = 1.0
    Lc = whiten_reports(c2, a, b, Edim)
    Lc_res = Lc - Qu @ (Qu.T @ Lc)
    Rz_c[1:, e] = Qmat.T @ Lc_res
Lam = np.linalg.solve(Ic, Rz_c)          # 3 x Edim passthrough
sens_l1 = np.abs(Lam).sum(axis=1)        # per-coordinate sensitivity per unit delta
print("(ii) sensitivity per unit delta (l1 rows): beta "
      f"{sens_l1[0]:.3f}, eta1 {sens_l1[1]:.3f}, eta2 {sens_l1[2]:.3f}")
# verify against direct pseudo-true computation for a random box-extreme c
cvec = 0.1 * np.sign(rng.normal(size=Edim))
pred = Lam @ cvec
# direct: population score shift -> solve joint score = 0 numerically (1 GN step exact to 1st order)
shift_score = Rz_c @ cvec
direct = np.linalg.solve(Ic, shift_score)
print(f"    passthrough check: max|pred - direct| = {np.abs(pred - direct).max():.2e}")
assert np.allclose(pred, direct, atol=1e-10)

write_macros("sensitivity", dict(
    senBetaLone=(float(sens_l1[0]), 3), senEtaOneLone=(float(sens_l1[1]), 2),
    senEtaTwoLone=(float(sens_l1[2]), 2),
    senCenterErr=(err_center, 4), senCov=(100 * cov_hits / R, 1),
    senCovMCSE=(100 * mcse_prop(cov_hits / R, R), 1),
))
print("sensitivity checks passed")


==> anc/replication/code/slop_scan.py <==
"""Phase-5 hard-ban scan, paragraph-aware (catches patterns split across line breaks)."""
import glob, re, sys, os

DST = "/home/claude/revision/paper"
files = sorted(glob.glob(f"{DST}/sections/*.tex") + glob.glob(f"{DST}/si/*.tex")
               + [f"{DST}/main.tex", f"{DST}/supplement.tex", f"{DST}/shared_preamble.tex"])

PATTERNS = [
    ("EMDASH-tex", r"---"),
    ("EMDASH-uni", "—"),
    ("ENDASH-uni", "–"),
    ("RATHER-THAN", r"\brather\s+than\b"),
    ("INSTEAD-OF", r"\binstead\s+of\b"),
    ("NOT-MERELY", r"\bnot\s+(merely|just|simply)\b"),
    ("NOT-ONLY", r"\bnot\s+only\b"),
    ("BUT-RATHER", r"\bbut\s+rather\b"),
    ("SELF-PRAISE", r"\b(novel|striking|remarkabl\w*|powerful|elegant|comprehensiv\w*|extensiv\w*|significan\w*|important\w*|interesting\w*|crucial\w*|pivotal)\b"),
    ("KEY-WORD", r"\bkey\b"),
    ("THROAT", r"(It is worth noting|It should be noted|Note that|In other words|In this paper|A comment is in order|Observe that)"),
    ("LLM-REG", r"\b(delv\w+|leverag\w+|utiliz\w+|showcas\w+|underscor\w+|harness\w+|landscape|paradigm|holistic|seamless|cutting-edge|tapestry|realm|embark\w*|boast\w*|myriad|plethora|testament)\b"),
    ("CRUCIAL-ROLE", r"plays a \w+ role"),
    ("QUESTION", r"\?"),
]

def strip_comments(line):
    out, i = [], 0
    while i < len(line):
        c = line[i]
        if c == "%" and (i == 0 or line[i-1] != "\\"):
            break
        out.append(c); i += 1
    return "".join(out)

total = 0
for f in files:
    raw = open(f).read().split("\n")
    lines = [strip_comments(l) for l in raw]
    # paragraph-joined text with a map back to line numbers
    joined = []
    for idx, l in enumerate(lines):
        joined.append((idx + 1, l))
    text = "\n".join(l for _, l in joined)
    flat = re.sub(r"[ \t]*\n[ \t]*", " ", text)  # newline -> space
    # build offset map: position in flat -> line number
    posmap, pos = [], 0
    for idx, l in enumerate(lines):
        for _ in range(len(l.rstrip()) + 1):
            posmap.append(idx + 1)
    for name, pat in PATTERNS:
        for m in re.finditer(pat, flat, re.IGNORECASE):
            ln = posmap[min(m.start(), len(posmap) - 1)] if posmap else 0
            ctx = flat[max(0, m.start()-60):m.start()+70].replace("\n", " ")
            print(f"{name:12s} {os.path.basename(f):28s} L{ln:<4d} ...{ctx}...")
            total += 1
print(f"\nTOTAL HITS: {total}")


==> anc/replication/code/test_correctness.py <==
"""Correctness checks for jointnet.py against the paper's algebra."""
import numpy as np
from jointnet import *

rng = np.random.default_rng(7)
N, q = 6, 2
E = complete_support(N)
Psi = row_center(np.column_stack([rng.normal(size=len(E)) for _ in range(q)]), E, N)
A, U = report_design(E, N)
Omega = mirror_cov(len(E), 0.9, 0.9, 0.5)
Sigma = np.eye(N) * 0.36
ylag = rng.normal(size=N)
X = np.column_stack([np.ones(N), ylag])
eta0 = np.array([0.4, -0.3]); beta0 = 0.5
theta0 = np.concatenate([[beta0], eta0])
D = DateDesign(E=E, N=N, Psi=Psi, ylag=ylag, X=X, A=A, U=U, Sigma=Sigma, Omega=Omega)

# --- 1. exposure Jacobian vs finite differences -----------------------------
W, g, G = exposure_and_jacobian(eta0, Psi, E, N, ylag)
h = 1e-6
Gfd = np.zeros_like(G)
for l in range(q):
    ep = eta0.copy(); ep[l] += h
    _, gp, _ = exposure_and_jacobian(ep, Psi, E, N, ylag)
    Gfd[:, l] = (gp - g) / h
assert np.max(np.abs(G - Gfd)) < 1e-5, "Jacobian mismatch"
print("[1] exposure Jacobian matches finite differences:",
      f"max abs err {np.max(np.abs(G - Gfd)):.2e}")

# --- 2. exact nuisance orthogonality (score invariant to gamma, lambda) -----
RY = residualizer(Sigma, X); Rz = residualizer(Omega, U)
kap = rng.normal(size=N); aE = rng.normal(size=N); aI = rng.normal(size=N)
C = row_incidence(E, N)
m0 = Psi @ eta0
biasE = np.array([aE[j] for (i, j) in E]); biasI = np.array([aI[i] for (i, j) in E])
mu_z = np.concatenate([C @ kap + m0 + biasE, C @ kap + m0 + biasI])
Y = X @ np.array([0.2, 0.3]) + beta0 * g + 0.6 * rng.normal(size=N)
z = mu_z + np.linalg.cholesky(Omega) @ rng.normal(size=2 * len(E))
S1, I1 = score_info(theta0, Y, z, D, RY, Rz)
# shift the nuisances arbitrarily: score must not move (Prop. orthogonality (a))
Y2 = Y + X @ np.array([5.0, -3.0])
z2 = z + U @ rng.normal(scale=10.0, size=U.shape[1])
S2, I2 = score_info(theta0, Y2, z2, D, RY, Rz)
assert np.max(np.abs(S1 - S2)) < 1e-7, "score not invariant to linear nuisances"
print("[2] exact nuisance orthogonality holds:",
      f"max score shift {np.max(np.abs(S1 - S2)):.2e}")

# --- 3. score covariance equals information (oracle, at truth) --------------
reps = 4000
Ss = np.zeros((reps, 1 + q))
LSig = np.linalg.cholesky(Sigma); LOm = np.linalg.cholesky(Omega)
for r in range(reps):
    Yr = X @ np.array([0.2, 0.3]) + beta0 * g + LSig @ rng.normal(size=N)
    zr = mu_z + LOm @ rng.normal(size=2 * len(E))
    Ss[r], _ = score_info(theta0, Yr, zr, D, RY, Rz)
_, _, _, _, Ic = one_date_information(theta0, D)
emp = np.cov(Ss.T)
rel = np.max(np.abs(emp - Ic)) / np.max(np.abs(Ic))
assert rel < 0.08, f"score covariance vs information mismatch {rel:.3f}"
print("[3] empirical score covariance matches I_c:", f"rel err {rel:.3f} (MC, R=4000)")
print("    mean score (should be ~0):", np.round(Ss.mean(axis=0), 3))

# --- 4. outcome-equivalent fiber (Theorem a): move within F_i ---------------
# For unrestricted row-stochastic W: perturb row i keeping 1'w and x_i'w fixed.
i = 0
js = [j for j in range(N) if j != i]
w = np.array([W[i, j] for j in js])
x = ylag[js]
# find v with 1'v = 0, x'v = 0, v != 0 (dimension N-3 => exists for N>=4)
Bmat = np.vstack([np.ones(N - 1), x])
_, _, Vt = np.linalg.svd(Bmat)
v = Vt[-1]
w2 = w + 1e-2 * v
assert (w2 > 0).all()
g_before = float(w @ x); g_after = float(w2 @ x)
assert abs(g_before - g_after) < 1e-12 and abs(w2.sum() - 1) < 1e-12
print("[4] exact outcome-equivalent fiber move verified:",
      f"exposure change {abs(g_before-g_after):.1e}, mass change {abs(w2.sum()-1):.1e}")

# --- 5. report identification: gravity chart passes, row-constant fails -----
r, H, Q, Kc, Ic = one_date_information(theta0, D)
smin = np.linalg.svd(Q, compute_uv=False).min()
print(f"[5] gravity chart: sigma_min(Q) = {smin:.3f} (should be > 0)")
Psi_bad = row_center(np.column_stack([np.ones(len(E)), np.ones(len(E))]), E, N)
Qbad = residualizer(Omega, U) @ (A @ Psi_bad)
print(f"    row-constant covariate: max|Q| = {np.abs(Qbad).max():.2e} (exact zero)")
assert np.abs(Qbad).max() < 1e-10

# --- 6. one-step smoke test + Z_t ~ N(0,1) ----------------------------------
T = 30
beta_path = np.full(T, 0.5)
eta_path = np.tile(eta0, (T, 1))
panel = simulate_panel(N, q, T, beta_path, eta_path, np.random.default_rng(11),
                       designs=(E, Psi, A, U, Sigma, Omega))
thetas, vbeta, Ihats, safes = fit_path(panel, Kf=2, rng=np.random.default_rng(3),
                                       oracle_cov=True)
err = np.abs(thetas - np.column_stack([beta_path, eta_path])).max(axis=0)
print("[6] one-step max-over-date abs error (oracle cov):", np.round(err, 3),
      "| safe-inverse used:", int(safes.sum()))
thetas2, vbeta2, _, safes2 = fit_path(panel, Kf=2, rng=np.random.default_rng(3),
                                      oracle_cov=False)
err2 = np.abs(thetas2 - np.column_stack([beta_path, eta_path])).max(axis=0)
print("    one-step max-over-date abs error (estimated cov):", np.round(err2, 3),
      "| safe-inverse used:", int(safes2.sum()))
print("all checks passed")


==> anc/replication/code/test_correctness2.py <==
"""Checks for jointnet2: algebra vs jointnet (slow reference) + estimator sanity."""
import numpy as np, time
import jointnet as v1
from jointnet2 import *

rng = np.random.default_rng(5)
N, q = 8, 2
partners = dyad_partners(N)
Edim = N * (N - 1)
Psi = row_center_cols(rng.normal(size=(Edim, q)), N)
eta0 = np.array([0.5, -0.4]); beta0 = 0.5
ylag = rng.normal(size=N)

# --- softmax/Jacobian agreement with v1 (dyad order matches complete_support) ---
E1 = v1.complete_support(N)
W2, g2, G2 = exposure_jac(eta0, Psi, N, partners, ylag)
W1, g1, G1 = v1.exposure_and_jacobian(eta0, Psi, E1, N, ylag)
assert np.allclose(W1, W2) and np.allclose(g1, g2) and np.allclose(G1, G2)
print("[1] vectorized softmax/Jacobian == reference implementation")

# --- score/info agreement on a full date (oracle covariances) ---------------
i_of = np.repeat(np.arange(N), N - 1)
j_of = partners.reshape(-1)
panel = simulate_panel(N, q, 3, [beta0]*3, [eta0]*3, np.random.default_rng(9),
                       n_y=2, designs=(partners, Psi, i_of, j_of))
t = 1
rows_y = np.arange(panel["n_y"] * N)
rows_z = np.arange(2 * Edim)
ch_y, ch_z, node_of_row, e_idx, sub, ab = date_channels(
    panel, t, rows_y, rows_z, panel["sy"], panel["sE"]**2, panel["rho"])
S2, I2 = score_info_fast(np.r_[beta0, eta0], panel, t, rows_y, rows_z,
                         ch_y, ch_z, node_of_row, e_idx, sub, ab, panel["sy"])
# reference: build dense date design matching the stacked outcome replications
ylag_t = panel["ylags"][t]
Xd = np.tile(np.column_stack([np.ones(N), ylag_t, panel["xnode"]]), (panel["n_y"], 1))
A1, U1 = v1.report_design(E1, N)
Om1 = v1.mirror_cov(Edim, panel["sE"], panel["sI"], panel["rho"])
Sg1 = np.eye(panel["n_y"] * N) * panel["sy"]**2
# dense residualizers
RY = v1.residualizer(Sg1, Xd); Rz = v1.residualizer(Om1, U1)
_, gt, Gt = exposure_jac(eta0, Psi, N, partners, ylag_t)
gs = np.tile(gt, panel["n_y"]); Gs = np.tile(Gt, (panel["n_y"], 1))
m0 = Psi @ eta0
ey = RY @ (panel["Y"][t+1].reshape(-1) - beta0 * gs)
ez = Rz @ (panel["z"][t] - A1 @ m0)
Jy = np.column_stack([RY @ gs, beta0 * (RY @ Gs)])
Jz = np.column_stack([np.zeros(2*Edim), Rz @ (A1 @ Psi)])
S1 = Jy.T @ ey + Jz.T @ ez
I1m = Jy.T @ Jy + Jz.T @ Jz
assert np.allclose(S1, S2, atol=1e-8), (S1, S2)
assert np.allclose(I1m, I2, atol=1e-8)
print("[2] fast implicit score/information == dense reference:",
      f"max diffs {np.abs(S1-S2).max():.1e}, {np.abs(I1m-I2).max():.1e}")

# --- estimator sanity at practical scale ------------------------------------
N, q, T, n_y = 24, 2, 40, 6
rngd = np.random.default_rng(31)
partners = dyad_partners(N)
Edim = N * (N - 1)
Psi = row_center_cols(rngd.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta_p = np.tile([0.6, -0.5], (T, 1)); beta_p = np.full(T, 0.5)
panel = simulate_panel(N, q, T, beta_p, eta_p, rngd, n_y=n_y,
                       designs=(partners, Psi, i_of, j_of))
t0 = time.time()
th_o, vb_o, Ih_o, sf_o = fit_path(panel, Kf=2, seed=1, oracle_cov=True)
t1 = time.time()
th_f, vb_f, Ih_f, sf_f = fit_path(panel, Kf=2, seed=1, oracle_cov=False)
t2 = time.time()
err_o = np.abs(th_o - np.column_stack([beta_p, eta_p])).max(axis=0)
err_f = np.abs(th_f - np.column_stack([beta_p, eta_p])).max(axis=0)
print(f"[3] oracle-cov one-step max-over-date errors {np.round(err_o,3)} "
      f"safe={sf_o.sum()} time/path={t1-t0:.2f}s")
print(f"    feasible-cov one-step errors            {np.round(err_f,3)} "
      f"safe={sf_f.sum()} time/path={t2-t1:.2f}s")
print(f"    typical se(beta_t) = {np.sqrt(vb_o).mean():.3f}")

# --- oracle-score standardization: Z_t iid N(0,1)? --------------------------
R = 300
zs = []
rngz = np.random.default_rng(77)
for r in range(R):
    p2 = simulate_panel(N, q, 6, np.full(6, .5), np.tile([0.6,-0.5],(6,1)),
                        rngz, n_y=n_y, designs=(partners, Psi, i_of, j_of))
    t = 3
    rows_y = np.arange(p2["n_y"]*N); rows_z = np.arange(2*Edim)
    ch_y, ch_z, nr, e_idx, sub, ab = date_channels(p2, t, rows_y, rows_z,
                                                   p2["sy"], p2["sE"]**2, p2["rho"])
    S, I = score_info_fast(np.r_[0.5, 0.6, -0.5], p2, t, rows_y, rows_z,
                           ch_y, ch_z, nr, e_idx, sub, ab, p2["sy"])
    Iinv = np.linalg.inv(I)
    zs.append((Iinv @ S)[0] / np.sqrt(Iinv[0, 0]))
zs = np.array(zs)
print(f"[4] oracle standardized score: mean {zs.mean():.3f} (0), sd {zs.std():.3f} (1)")
assert abs(zs.mean()) < 0.15 and abs(zs.std() - 1) < 0.12
print("all fast-implementation checks passed")


==> anc/replication/code/theorem_plugin_check.py <==
"""Numerical verification of the plug-in theorem:
(i) population formula beta_plug = beta <u, v_t>/||u||^2 matches MC OLS;
(ii) sign-reversal instance exists; (iii) concurrent-plug-in EIV attenuation
formula matches MC; (iv) nonconstancy of phi(eta) for the measure-zero claim."""
import numpy as np
from jointnet2 import *
from common_exp import write_macros

rng = np.random.default_rng(4)
N, q = 12, 2
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
eta_pre = np.array([0.7, -0.55]); eta_post = np.array([-0.5, 0.65])
beta0, sy = 0.5, 0.3
ylag = rng.normal(size=N) + 1.2 * rng.normal(size=N)
xnode = rng.normal(size=N)
X = np.column_stack([np.ones(N), ylag, xnode])
Qx, _ = np.linalg.qr(X)
Mx = np.eye(N) - Qx @ Qx.T

Wbar, _ = softmax_W(Psi @ eta_pre, N, partners)     # oracle static baseline
u = Mx @ (Wbar @ ylag)

def bplug_pop(eta):
    Wt, _ = softmax_W(Psi @ eta, N, partners)
    v = Mx @ (Wt @ ylag)
    return beta0 * float(u @ v) / float(u @ u)

# (i) population formula vs MC OLS (fixed design, R big)
R = 20000
Wt, _ = softmax_W(Psi @ eta_post, N, partners)
Xf = np.column_stack([X, Wbar @ ylag])
bhat = np.zeros(R)
XtXi = np.linalg.pinv(Xf.T @ Xf)
proj = XtXi @ Xf.T
mu = X @ np.array([0.2, 0.3, 1.5]) + beta0 * (Wt @ ylag)
for r in range(R):
    y = mu + sy * np.random.default_rng(r).normal(size=N)
    bhat[r] = (proj @ y)[3]
emp = bhat.mean()
pop = bplug_pop(eta_post)
print(f"(i) population {pop:.4f} vs MC mean {emp:.4f} "
      f"(MCSE {bhat.std()/np.sqrt(R):.4f})")
assert abs(emp - pop) < 4 * bhat.std() / np.sqrt(R) + 1e-3

# (ii) sign reversal: search a composition direction with <u, v> < 0
found = None
for trial in range(4000):
    et = rng.normal(scale=1.4, size=q)
    if bplug_pop(et) < -0.02:
        found = et
        break
print(f"(ii) sign reversal at eta = {np.round(found,2) if found is not None else None}, "
      f"beta_plug = {bplug_pop(found):.3f} (true beta = {beta0})")

# (iii) concurrent plug-in attenuation: b = beta * E<u_til, v>/E||u_til||^2
sE, nrep = 0.8, 4000
num = 0.0; den = 0.0
v_true = Mx @ (Wt @ ylag)
for r in range(nrep):
    zn = Psi @ eta_post + sE * np.random.default_rng(50_000 + r).normal(size=Edim)
    Wn, _ = softmax_W(zn, N, partners)
    ut = Mx @ (Wn @ ylag)
    num += float(ut @ v_true) / nrep
    den += float(ut @ ut) / nrep
b_conc_TH = beta0 * num / den
# MC of actual concurrent OLS
bh = []
for r in range(3000):
    rr = np.random.default_rng(90_000 + r)
    zn = Psi @ eta_post + sE * rr.normal(size=Edim)
    Wn, _ = softmax_W(zn, N, partners)
    Xf = np.column_stack([X, Wn @ ylag])
    y = mu + sy * rr.normal(size=N)
    bh.append(np.linalg.lstsq(Xf, y, rcond=None)[0][3])
print(f"(iii) EIV attenuation: ratio-of-expectations {b_conc_TH:.3f} vs "
      f"MC concurrent OLS {np.mean(bh):.3f} (true {beta0})")

# (iv) nonconstancy of phi: gradient u' Mx G(eta) at several points
grads = []
for et in [eta_pre, eta_post, np.zeros(q)]:
    _, g, G = exposure_jac(et, Psi, N, partners, ylag)
    grads.append(np.linalg.norm(u @ (Mx @ G)))
print(f"(iv) |grad phi| at 3 points: {np.round(grads,3)} (nonzero => measure-zero claim active)")

write_macros("plugtheorem", dict(
    ptPop=(pop, 3), ptMC=(emp, 3),
    ptSignRev=(bplug_pop(found) if found is not None else 0.0, 3),
    ptConcTH=(b_conc_TH, 3), ptConcMC=(float(np.mean(bh)), 3),
))
print("plug-in theorem checks passed")


==> anc/replication/code/transfer_check.py <==
"""Numerical verification of the pinned-design transfer instance (SI):
(P1) baseline identification, (P2) designed orthogonality H'r=0 via basket
choice, softmax Hessian bound, and the (C2) quadratic-remainder constant.
Writes macros used in the manuscript."""
import numpy as np
from scipy.optimize import least_squares
from jointnet2 import (dyad_partners, row_center_cols, softmax_W, exposure_jac,
                       report_nuisance_matrix, pair_whitener, whiten_pairs_matrix)
from common_exp import write_macros

rng = np.random.default_rng(3)
N, q = 8, 2
partners = dyad_partners(N); Edim = N * (N - 1)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
Psi = row_center_cols(rng.normal(size=(Edim, q)), N)
eta0 = np.array([0.6, -0.4]); beta0 = 0.5
sy, sE, rho = 0.5, 0.8, 0.5

U = report_nuisance_matrix(N, i_of, j_of)
a, b = pair_whitener(sE ** 2, rho)
LU = whiten_pairs_matrix(U, a, b, Edim)
Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
Qu = Uu[:, ss > 1e-9 * ss.max()]
LAPsi = whiten_pairs_matrix(np.vstack([Psi, Psi]), a, b, Edim)
Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
Kc = Qmat.T @ Qmat


def channels(ybar):
    X = np.column_stack([np.ones(N), rng2.normal(size=N)])  # placeholder, set below
    return X


rng2 = np.random.default_rng(11)
xcov = rng2.normal(size=N)


def rH(ybar):
    X = np.column_stack([np.ones(N), xcov])
    W, g, G = exposure_jac(eta0, Psi, N, partners, ybar)
    Lx = X / sy
    Ux, sx, _ = np.linalg.svd(Lx, full_matrices=False)
    Qx = Ux[:, sx > 1e-9 * sx.max()]
    r = (g / sy) - Qx @ (Qx.T @ (g / sy))
    H = (G / sy) - Qx @ (Qx.T @ (G / sy))
    return r, H


# ---- (P2): solve H'r = 0 in ybar --------------------------------------------
def eqs(ybar):
    r, H = rH(ybar)
    return H.T @ r


sol = least_squares(eqs, x0=rng2.normal(size=N), xtol=1e-15, ftol=1e-15)
ybar = sol.x
r, H = rH(ybar)
orth = float(np.abs(H.T @ r).max())
rnorm = float(np.linalg.norm(r))
I0 = np.zeros((1 + q, 1 + q))
I0[0, 0] = r @ r
I0[1:, 1:] = beta0 ** 2 * (H.T @ H) + Kc
lam_min = float(np.linalg.eigvalsh(I0).min())
print(f"(P2) basket found: max|H'r| = {orth:.2e}; |r| = {rnorm:.3f}; "
      f"lambda_min(I0) = {lam_min:.3f}")
assert orth < 1e-8 and lam_min > 0

# ---- softmax Hessian bound ---------------------------------------------------
Cpsi = float(np.max(np.linalg.norm(Psi.reshape(N, N - 1, q), axis=2)))
worst = 0.0
for _ in range(400):
    u = rng2.normal(size=q); u /= np.linalg.norm(u)
    v = rng2.normal(size=q); v /= np.linalg.norm(v)
    e2 = 1e-4
    _, gp, Gp = exposure_jac(eta0 + e2 * u, Psi, N, partners, ybar)
    _, gm, Gm = exposure_jac(eta0 - e2 * u, Psi, N, partners, ybar)
    d2 = ((Gp - Gm) / (2 * e2)) @ v            # D^2 g [u, v] as N-vector
    worst = max(worst, float(np.linalg.norm(d2)))
bound = 6 * Cpsi ** 2 * np.abs(ybar).max() * np.sqrt(N)
print(f"Hessian check: max ||D^2 g[u,v]|| = {worst:.3f} <= bound {bound:.3f}")
assert worst <= bound * (1 + 1e-3)

# ---- (C2) remainder constant -------------------------------------------------
Gop = float(np.linalg.svd((r * 0 + 1)[:, None] * 0 + H * sy, compute_uv=False).max())
# recompute G at eta0 in raw scale for the constant
_, g0, G0 = exposure_jac(eta0, Psi, N, partners, ybar)
Gop = float(np.linalg.svd(G0, compute_uv=False).max())
nbar = N + 2 * Edim
bbar = abs(beta0) + 0.1
Lstar = (2 * Gop + 8 * bbar * Cpsi ** 2 * np.abs(ybar).max() * np.sqrt(N)) / (sy * np.sqrt(nbar))

X = np.column_stack([np.ones(N), xcov])
Lx = X / sy
Ux, sx, _ = np.linalg.svd(Lx, full_matrices=False)
Qx = Ux[:, sx > 1e-9 * sx.max()]


def mu(theta):
    bta, eta = theta[0], theta[1:]
    _, g, _ = exposure_jac(eta, Psi, N, partners, ybar)
    top = (bta * g) / sy
    top = top - Qx @ (Qx.T @ top)
    bot = Qmat @ eta
    return np.concatenate([top, bot])


theta0v = np.concatenate([[beta0], eta0])
mu0 = mu(theta0v)
B = np.zeros((N + 2 * Edim, 1 + q))
B[:N, 0] = r
B[:N, 1:] = beta0 * H
B[N:, 1:] = Qmat
worst_ratio = 0.0
for _ in range(300):
    d = rng2.normal(size=1 + q); d /= np.linalg.norm(d)
    for bn in [0.02, 0.05, 0.1]:
        th = theta0v + bn * d
        rem = np.linalg.norm(mu(th) - mu0 - B @ (bn * d))
        worst_ratio = max(worst_ratio, rem / (Lstar * np.sqrt(nbar) * bn ** 2))
print(f"(C2) check: worst remainder / (L* sqrt(nbar) b^2) = {worst_ratio:.3f} (<=1 required)")
assert worst_ratio <= 1.0

A_n, T_n, b_n = 3, 300, 0.005
rho_n = Lstar / 2 * np.sqrt(A_n * T_n * nbar * b_n ** 4)
Lemp = Lstar * worst_ratio
rho_emp = Lemp / 2 * np.sqrt(A_n * T_n * nbar * b_n ** 4)
print(f"L* = {Lstar:.3f}; deficiency rho_n(A=3,T=300,b=0.005) = {rho_n:.4f}; "
      f"measured-remainder rho = {rho_emp:.6f}")

write_macros("transfer", dict(
    trOrth=(orth, 10), trRnorm=(rnorm, 2), trLamMin=(lam_min, 2),
    trHessWorst=(worst, 2), trHessBound=(bound, 2),
    trLstar=(Lstar, 2), trRemRatio=(worst_ratio, 3), trRho=(rho_n, 3),
    trRhoEmp=(rho_emp, 5), trBn=(b_n, 3),
    trN=(N, 0), trNbar=(nbar, 0),
))


==> anc/replication/code/verify_real.py <==
"""Independent recomputation of every real-application macro from results_real.json.
Implements each definition from scratch and compares with results/app_real.tex
at displayed precision. Exits nonzero on any mismatch."""
import json, re, math, sys

J = json.load(open("results/results_real.json"))
tex = open("results/app_real.tex").read()
mac = dict(re.findall(r"\\newcommand\{\\(\w+)\}\{([^}]*)\}", tex))

def med(v):
    s = sorted(v); n = len(s)
    return s[n // 2] if n % 2 else 0.5 * (s[n // 2 - 1] + s[n // 2])

periods = J["periods"]; safes = J["safes"]; lam = J["lam_min_scaled"]
gls = J["eta_report_gls"]; se = J["eta_gls_se"]
e2 = [r[1] for r in gls]; e1 = [r[0] for r in gls]
half = [(h - l) / 2 for l, h in zip(J["band_lo"], J["band_hi"])]
lam_safe = [x for x, s in zip(lam, safes) if s]
lam_good = [x for x, s in zip(lam, safes) if not s]
pk = max(range(len(e2)), key=lambda i: e2[i])

# independent decline contrast: mean(first 5) - mean(last 5) on GLS path
dec1 = sum(e1[:5]) / 5 - sum(e1[-5:]) / 5
dec2 = sum(e2[:5]) / 5 - sum(e2[-5:]) / 5
sd1 = math.sqrt((sum(x[0] ** 2 for x in se[:5]) + sum(x[0] ** 2 for x in se[-5:]))) / 5
sd2 = math.sqrt((sum(x[1] ** 2 for x in se[:5]) + sum(x[1] ** 2 for x in se[-5:]))) / 5
# breakdown: delta* = max(margin,0)/(2*l1), margin = |contrast| - 1.96*SE
l1b, l1e1, l1e2 = J["sens_l1"]
ds1 = max(abs(dec1) - 1.96 * sd1, 0) / (2 * l1e1)
ds2 = max(abs(dec2) - 1.96 * sd2, 0) / (2 * l1e2)

expected = {
 "rlN": 18, "rlT": len(periods), "rlYearA": int(periods[0]), "rlYearB": int(periods[-1]),
 "rlDisc": J["mirror_disc_mean"], "rlDiscSD": J["mirror_disc_sd"], "rlAvail": J["avail_pct"],
 "rlGamma": J["gamma"], "rlBandHalfMed": med(half), "rlNSafe": sum(safes),
 "rlLamGoodMed": med(lam_good), "rlLamGoodMin": min(lam_good),
 "rlLamSafeMax": max(lam_safe), "rlLamSafeMin": min(lam_safe),
 "rlEtaOneFirst": e1[0], "rlEtaOneLast": e1[-1],
 "rlEtaTwoPeak": e2[pk], "rlEtaTwoPeakYear": int(periods[pk]), "rlEtaTwoEnd": e2[-1],
 "rlBetaTwenty": J["beta_path"][-1], "rlROTwenty": J["report_only_beta"][-1],
 "rlPlugTwenty": J["plugin_static"][-1],
 "rlSensBeta": l1b, "rlSensEtaOne": l1e1, "rlSensEtaTwo": l1e2,
 "rlEtaTwoSEMed": med([x[1] for x in se]),
 "rlCyclePass": J["cycle_pass_pct"], "rlCycleMinP": min(J["cycle_pvals"]),
 "rlDeclineEtaTwo": dec2, "rlDeclineEtaTwoSE": sd2, "rlDeclineEtaTwoZ": dec2 / sd2,
 "rlDeclineEtaOne": dec1, "rlDeclineEtaOneSE": sd1,
 "rlDeltaStarEtaTwo": ds2, "rlDeltaStarEtaOne": ds1,
}
# cross-check against stored JSON aggregates where present
assert abs(dec2 - J["eta_decline"][1]) < 1e-9 and abs(dec1 - J["eta_decline"][0]) < 1e-9, "decline mismatch vs JSON"
assert abs(sd2 - J["eta_decline_se"][1]) < 1e-9 and abs(sd1 - J["eta_decline_se"][0]) < 1e-9, "decline SE mismatch vs JSON"
assert abs(ds2 - J["delta_star_eta"][1]) < 1e-9 and abs(ds1 - J["delta_star_eta"][0]) < 1e-9, "delta* mismatch vs JSON"

# flagged years must be exactly the crisis list claimed in the text
flagged = [p for p, s in zip(periods, safes) if s]
assert flagged == ["1998", "2001", "2002", "2009", "2010", "2015", "2019", "2020"], flagged
# two-thirds claim
frac = 1 - e2[-1] / e2[pk]
assert 0.60 < frac < 0.75, frac

def matches(shown, val):
    shown = shown.strip().replace("\\%", "").replace("$", "")
    try:
        if "e" in shown or "E" in shown:
            return abs(float(shown) - val) <= 0.51 * 10 ** math.floor(math.log10(abs(float(shown)))) * 1e-0 and \
                   abs(float(shown) - val) / max(abs(val), 1e-300) < 0.05
        f = float(shown)
    except ValueError:
        return None
    dec = len(shown.split(".")[1]) if "." in shown else 0
    return abs(f - val) <= 0.5000001 * 10 ** (-dec)

fails = []
for k, v in expected.items():
    if k not in mac:
        fails.append((k, "MISSING", v)); continue
    ok = matches(mac[k], float(v))
    tag = "OK " if ok else "FAIL"
    if not ok:
        fails.append((k, mac[k], v))
    print(f"{tag} {k:22s} shown={mac[k]:>12s}  recomputed={float(v):.6g}")
extra = set(mac) - set(expected)
print("macros in file not covered:", sorted(extra) if extra else "none")
print("two-thirds fraction:", round(frac, 3), " flagged years:", flagged)
if fails:
    print("\nMISMATCHES:", fails); sys.exit(1)
print("\nALL REAL-APPLICATION MACROS VERIFIED INDEPENDENTLY")


==> anc/replication/code/verify_safes.py <==
"""Post-run check: safe-inverse trigger frequency across reported configs."""
import numpy as np
from jointnet2 import *
from common_exp import write_macros

total = 0; trig = 0
# exp2 main config
rng0 = np.random.default_rng(5)
N, q, n_y, T = 18, 2, 8, 25
partners = dyad_partners(N); Edim = N * (N - 1)
Psi = row_center_cols(1.4 * rng0.normal(size=(Edim, q)), N)
i_of = np.repeat(np.arange(N), N - 1); j_of = partners.reshape(-1)
for r in range(40):
    pn = simulate_panel(N, q, T, np.full(T, 0.5), np.tile([0.7, -0.55], (T, 1)),
                        np.random.default_rng(90_000 + r), n_y=n_y, sy=0.35,
                        gamma=(0.2, 0.3, 1.5), designs=(partners, Psi, i_of, j_of))
    _, _, _, sf = fit_path(pn, Kf=2, seed=r, oracle_cov=False)
    total += T; trig += int(sf.sum())
# exp1 config
rng1 = np.random.default_rng(2)
N2, n_y2, T2 = 24, 16, 40
partners2 = dyad_partners(N2); Edim2 = N2 * (N2 - 1)
Psi2 = row_center_cols(1.4 * rng1.normal(size=(Edim2, q)), N2)
i2 = np.repeat(np.arange(N2), N2 - 1); j2 = partners2.reshape(-1)
eta_pre, eta_post = np.array([0.7, -0.55]), np.array([-0.5, 0.65])
epath = np.array([eta_pre if t < 20 else eta_post for t in range(T2)])
for r in range(15):
    pn = simulate_panel(N2, q, T2, np.full(T2, 0.5), epath,
                        np.random.default_rng(95_000 + r), n_y=n_y2, sy=0.30,
                        gamma=(0.2, 0.3, 1.5), designs=(partners2, Psi2, i2, j2))
    _, _, _, sf = fit_path(pn, Kf=2, seed=r, oracle_cov=False)
    total += T2; trig += int(sf.sum())
pct = 100 * trig / total
print(f"safe-inverse triggers: {trig}/{total} dates = {pct:.2f}%")
write_macros("safes", dict(simSafePct=(pct, 2)))


==> anc/replication/code/worked_example.py <==
"""Worked composition-chart example for the manuscript (Section: charts).
N=4, complete support, q=2 gravity chart. Computes r, H, Q, K_c, I_c and the
identification diagnostics exactly; also the two failure cases.
Writes results/example_matrices.tex with display-ready numbers."""
import numpy as np, os
from jointnet2 import (dyad_partners, row_center_cols, softmax_W, exposure_jac,
                       report_nuisance_matrix, pair_whitener, whiten_pairs_matrix)
from common_exp import RESULTS, write_macros

np.set_printoptions(precision=3, suppress=True)
N, q = 4, 2
partners = dyad_partners(N)
Edim = N * (N - 1)
i_of = np.repeat(np.arange(N), N - 1)
j_of = partners.reshape(-1)

# chart: psi1 = -log "distance" (symmetric), psi2 = same-bloc indicator, blocs {0,1},{2,3}
Dist = np.array([[0, 1, 2, 4],
                 [1, 0, 3, 2],
                 [2, 3, 0, 1],
                 [4, 2, 1, 0]], float)
psi1 = np.array([-np.log(1 + Dist[i, j]) for (i, j) in zip(i_of, j_of)])
bloc = lambda i: 0 if i < 2 else 1
psi2 = np.array([1.0 if bloc(i) == bloc(j) else 0.0 for (i, j) in zip(i_of, j_of)])
Psi_raw = np.column_stack([psi1, psi2])
Psi = row_center_cols(Psi_raw, N)

eta0 = np.array([0.8, 0.6]); beta0 = 0.5
ylag = np.array([1.2, -0.6, 0.4, -1.0])
X = np.column_stack([np.ones(N), ylag])
sy, sE, sI, rho = 0.5, 0.8, 0.8, 0.5

W, g, G = exposure_jac(eta0, Psi, N, partners, ylag)

# outcome channel residualization (oracle Sigma = sy^2 I)
Lx = X / sy
Qx, _ = np.linalg.qr(Lx)
Mproj = np.eye(N) - Qx @ Qx.T
r = Mproj @ (g / sy)
H = Mproj @ (G / sy)

# report channel
U = report_nuisance_matrix(N, i_of, j_of)
a, b = pair_whitener(sE ** 2, rho)
LU = whiten_pairs_matrix(U, a, b, Edim)
APsi = np.vstack([Psi, Psi])
LAPsi = whiten_pairs_matrix(APsi, a, b, Edim)
Uu, ss, _ = np.linalg.svd(LU, full_matrices=False)
Qu = Uu[:, ss > 1e-9 * ss.max()]
Qmat = LAPsi - Qu @ (Qu.T @ LAPsi)
Kc = Qmat.T @ Qmat

Ic = np.zeros((3, 3))
Ic[0, 0] = r @ r
Ic[0, 1:] = beta0 * (r @ H); Ic[1:, 0] = Ic[0, 1:]
Ic[1:, 1:] = beta0 ** 2 * (H.T @ H) + Kc
ev = np.linalg.eigvalsh(Ic)
Bc = np.zeros((N + 2 * Edim, 3))
Bc[:N, 0] = r; Bc[:N, 1:] = beta0 * H
Bc[N:, 1:] = Qmat
smin = np.linalg.svd(Bc, compute_uv=False).min()

# outcome-only information (theorem part a)
IY = np.zeros((3, 3))
IY[0, 0] = r @ r; IY[0, 1:] = beta0 * (r @ H); IY[1:, 0] = IY[0, 1:]
IY[1:, 1:] = beta0 ** 2 * (H.T @ H)
evY = np.linalg.eigvalsh(IY)

# failure case A: row-constant covariate
Psi_badraw = np.column_stack([np.ones(Edim), psi2 * 0 + 2.0])
Psi_bad = row_center_cols(Psi_badraw, N)
LAPsi_bad = whiten_pairs_matrix(np.vstack([Psi_bad, Psi_bad]), a, b, Edim)
Qbad = LAPsi_bad - Qu @ (Qu.T @ LAPsi_bad)
badnorm = float(np.abs(Qbad).max())

# failure case B: common dyad bias appended to U
Ubias = np.hstack([U, np.vstack([np.eye(Edim), np.eye(Edim)])])
LUb = whiten_pairs_matrix(Ubias, a, b, Edim)
Uub, ssb, _ = np.linalg.svd(LUb, full_matrices=False)
Qub = Uub[:, ssb > 1e-9 * ssb.max()]
Qcb = LAPsi - Qub @ (Qub.T @ LAPsi)
cbnorm = float(np.abs(Qcb).max())

# beta = 0 case
Ic0 = Ic.copy(); Ic0[0, :] = 0; Ic0[:, 0] = 0
Ic0[0, 0] = r @ r
Ic0[1:, 1:] = Kc
ev0 = np.linalg.eigvalsh(Ic0)

def pmat(Mx, nd=2):
    rows = [" & ".join(f"{v:.{nd}f}" for v in row) for row in np.atleast_2d(Mx)]
    return "\\begin{pmatrix}" + " \\\\ ".join(rows) + "\\end{pmatrix}"

with open(os.path.join(RESULTS, "example_matrices.tex"), "w") as f:
    f.write("% auto-generated by worked_example.py\n")
    f.write("\\newcommand{\\exW}{" + pmat(W, 2) + "}\n")
    f.write("\\newcommand{\\exIc}{" + pmat(Ic, 2) + "}\n")
    f.write("\\newcommand{\\exKc}{" + pmat(Kc, 2) + "}\n")

write_macros("example", dict(
    exRnorm=(float(np.linalg.norm(r)), 3),
    exIcEvMin=(float(ev[0]), 3), exIcEvMax=(float(ev[2]), 1),
    exIYEvMin=(float(evY[0]), 4),
    exSmin=(float(smin), 3),
    exBadQ=(badnorm, 3), exCommonBiasQ=(cbnorm, 3),
    exBetaZeroEvMin=(float(np.linalg.eigvalsh(Kc)[0]), 3),
    exKcEvMin=(float(np.linalg.eigvalsh(Kc)[0]), 2),
    exKcEvMax=(float(np.linalg.eigvalsh(Kc)[1]), 2),
    exCosUV=(float((r @ (Mproj @ (ylag / sy))) /
                   (np.linalg.norm(r) * np.linalg.norm(Mproj @ (ylag / sy)) + 1e-30)), 3),
))
print("W =\n", W)
print("r =", np.round(r, 3), " |r| =", round(float(np.linalg.norm(r)), 3))
print("H =\n", np.round(H, 3))
print("Kc =\n", np.round(Kc, 3))
print("Ic eigenvalues:", np.round(ev, 3))
print("outcome-only eigenvalues:", np.round(evY, 4))
print("sigma_min(Bc):", round(float(smin), 3))
print("row-constant chart: max|Q| =", badnorm)
print("common dyad bias: max|Q| =", cbnorm)
print("beta=0: eigmin(Kc) =", round(float(np.linalg.eigvalsh(Kc)[0]), 3))

# sign-reversal instance for the plug-in theorem at this N=4 design
Qx4, _ = np.linalg.qr(X)
Mx4 = np.eye(N) - Qx4 @ Qx4.T
u4 = Mx4 @ (W @ ylag)
def phi4(e):
    We, _ = softmax_W(Psi @ e, N, partners)
    return float(u4 @ (Mx4 @ (We @ ylag)))
rng4 = np.random.default_rng(0)
best = None
for _ in range(20000):
    e = rng4.normal(scale=2.5, size=2)
    p = phi4(e)
    if p < 0 and (best is None or p < best[1]):
        best = (e, p)
u4n = float(u4 @ u4)
if best is not None:
    print("plug-in sign reversal at N=4: eta =", np.round(best[0], 2),
          " beta_plug =", round(0.5 * best[1] / u4n, 3))


==> anc/replication/results/FEAS24_DONE <==
FEAS24_DONE


==> anc/replication/results/QUEUE_DONE <==
ALL_DONE


==> anc/replication/results/V3_DONE <==
V3_DONE


==> anc/replication/results/V4_PROG <==
dosefix
senscheck
exp7
exp3
exp6


==> anc/replication/results/app.json <==
{
 "disc_mean": -0.11394737124270943,
 "disc_sd": 0.7685439105561847,
 "pvals": [
  0.9072853722924613,
  0.42549570646742807,
  0.5450583649652938,
  0.28800334080094403,
  0.4286740233682901,
  0.9707364535354851,
  0.2749896272470347,
  0.8804687639434157,
  0.607852935220488,
  0.777987935293526,
  0.9987043596524505,
  0.4115666858179111,
  0.5563890714909322,
  0.00821798287439357,
  0.8392723754402904,
  0.15322365042269526,
  0.11821305395075621,
  0.15409766214762644,
  0.8080610623248905,
  0.36950138009265354,
  0.2503335539119459,
  0.5518024656002773,
  0.13282638369642563,
  0.981983181484356,
  0.7330062911207174,
  0.8942891357894361,
  0.8568614447913213,
  0.5147835282441879,
  0.2893552559501418,
  0.0078111050675228055,
  0.9168277114159298,
  0.7653389978940981,
  0.2701800587337827,
  0.7787648079695895,
  0.7105549262282467,
  0.5706422702369542,
  0.9408522454145327,
  0.7378786675852855,
  0.3749330488803422,
  0.04474653807879425,
  0.7141768800819309,
  0.238213618876157,
  0.81768275746708,
  0.7169671699652986,
  0.46710945985773966,
  0.32442599260609906,
  0.11654199462094772,
  0.06587444636188877
 ],
 "covers": true,
 "plug_z": -4.285960936047894,
 "joint_z": 1.5500464244793002,
 "jump_z": [
  2.9830643933338568,
  -3.748395144633343,
  -20.396571586429534,
  -1.4996191309280682
 ],
 "mse": {
  "joint": 0.03449330916659404,
  "static": 0.03862493703277247,
  "nonet": 0.03972690769508281
 }
}

==> anc/replication/results/app_real.tex <==
% auto-generated by app_real.py -- do not edit
\newcommand{\rlN}{18}
\newcommand{\rlT}{26}
\newcommand{\rlYearA}{1995}
\newcommand{\rlYearB}{2020}
\newcommand{\rlDisc}{0.20}
\newcommand{\rlDiscSD}{0.28}
\newcommand{\rlAvail}{98.3}
\newcommand{\rlGamma}{3.17}
\newcommand{\rlBandHalfMed}{4.3}
\newcommand{\rlNSafe}{8}
\newcommand{\rlLamGoodMed}{0.0057}
\newcommand{\rlLamGoodMin}{0.0027}
\newcommand{\rlLamSafeMax}{0.00233}
\newcommand{\rlLamSafeMin}{0.000037}
\newcommand{\rlEtaOneFirst}{0.79}
\newcommand{\rlEtaOneLast}{0.71}
\newcommand{\rlEtaTwoPeak}{0.49}
\newcommand{\rlEtaTwoPeakYear}{1996}
\newcommand{\rlEtaTwoEnd}{0.16}
\newcommand{\rlBetaTwenty}{0.34}
\newcommand{\rlROTwenty}{9.99}
\newcommand{\rlPlugTwenty}{2.53}
\newcommand{\rlSensBeta}{0.63}
\newcommand{\rlSensEtaOne}{0.96}
\newcommand{\rlSensEtaTwo}{3.08}
\newcommand{\rlEtaTwoSEMed}{0.025}
\newcommand{\rlCyclePass}{0.0}
\newcommand{\rlCycleMinP}{0.000}
\newcommand{\rlDeclineEtaTwo}{0.26}
\newcommand{\rlDeclineEtaTwoSE}{0.016}
\newcommand{\rlDeclineEtaTwoZ}{16.2}
\newcommand{\rlDeclineEtaOne}{0.05}
\newcommand{\rlDeclineEtaOneSE}{0.005}
\newcommand{\rlDeltaStarEtaTwo}{0.037}
\newcommand{\rlDeltaStarEtaOne}{0.019}


==> anc/replication/results/appv2.json <==
{
 "mse": {
  "joint": 0.03445487521853563,
  "static": 0.03908762457213609,
  "nonet": 0.0397269076950828,
  "ro": 0.034951947440827906
 },
 "dif_se": 0.0013835848041440126,
 "jump_z": [
  2.7364187576504304,
  -3.2553654422015894,
  -17.824353949140857,
  -1.3031476802658228
 ],
 "sens_l1": [
  1.752297710229076,
  1.9436472250899577,
  1.960824531743135,
  2.279907317335836
 ],
 "delta_star": 0.11066249891195915,
 "covers": true,
 "const_reject": false
}

==> anc/replication/results/appv2.tex <==
% auto-generated by appv2.py -- do not edit
\newcommand{\appN}{18}
\newcommand{\appT}{48}
\newcommand{\appny}{4}
\newcommand{\appTau}{25}
\newcommand{\appBeta}{0.42}
\newcommand{\appMissPct}{8.1}
\newcommand{\appDiscMean}{-0.117}
\newcommand{\appDiscSD}{0.77}
\newcommand{\appCyclePassPct}{93.8}
\newcommand{\appSigMinMean}{0.19}
\newcommand{\appSigMinMin}{0.09}
\newcommand{\appGamma}{1.07}
\newcommand{\appPlugZ}{-4.5}
\newcommand{\appPlugPre}{0.34}
\newcommand{\appPlugPost}{0.15}
\newcommand{\appConstReject}{0}
\newcommand{\appBandCovers}{1}
\newcommand{\appJumpZbeta}{2.74}
\newcommand{\appJumpZetaOne}{-3.26}
\newcommand{\appJumpZetaTwo}{-17.8}
\newcommand{\appJumpZetaThree}{-1.30}
\newcommand{\appSensBeta}{1.75}
\newcommand{\appSensEtaTwo}{1.96}
\newcommand{\appDeltaStar}{0.111}
\newcommand{\appMSEjoint}{0.034}
\newcommand{\appMSEstatic}{0.039}
\newcommand{\appMSEnonet}{0.040}
\newcommand{\appMSEro}{0.035}
\newcommand{\appMSEdiff}{0.005}
\newcommand{\appMSEdiffSE}{0.001}
\newcommand{\appSafePct}{0.0}


==> anc/replication/results/bernwidth.tex <==
%% auto-generated: Bernstein/Sidak width ratio at stress design
\newcommand{\bernWidthRatio}{2.6}
\newcommand{\bernWidthRatioMax}{3.3}


==> anc/replication/results/dose_fixed.json <==
[
 {
  "s": 0.0,
  "tv": 0.0,
  "pop_oracle": 0.0,
  "pop_matched": -0.0011659084911948433,
  "emp": -0.0001910249121684086,
  "emp_se": 0.003757137181748668,
  "gap": 0.0009748835790264346
 },
 {
  "s": 0.09999999999999999,
  "tv": 0.0857582915214588,
  "pop_oracle": -0.1655923816557605,
  "pop_matched": -0.016002798209004524,
  "emp": -0.014348894903592289,
  "emp_se": 0.00425197167854148,
  "gap": 0.0016539033054122354
 },
 {
  "s": 0.19999999999999998,
  "tv": 0.17444248855199648,
  "pop_oracle": -0.3055944899312389,
  "pop_matched": -0.0538725810781682,
  "emp": -0.05235456872144616,
  "emp_se": 0.004867238295038991,
  "gap": 0.00151801235672204
 },
 {
  "s": 0.3,
  "tv": 0.2633516307916488,
  "pop_oracle": -0.38786578679498673,
  "pop_matched": -0.09363802012037266,
  "emp": -0.09238690083851005,
  "emp_se": 0.005131994153140369,
  "gap": 0.0012511192818626116
 },
 {
  "s": 0.39999999999999997,
  "tv": 0.3485793510815651,
  "pop_oracle": -0.4412422608923486,
  "pop_matched": -0.1279410922583881,
  "emp": -0.12694310365018954,
  "emp_se": 0.0052529915511542275,
  "gap": 0.0009979886081985523
 },
 {
  "s": 0.49999999999999994,
  "tv": 0.4290043502422128,
  "pop_oracle": -0.4901416927758701,
  "pop_matched": -0.166093533097386,
  "emp": -0.16545827273698646,
  "emp_se": 0.005372261843669949,
  "gap": 0.0006352603603995421
 },
 {
  "s": 0.6,
  "tv": 0.5049461238107557,
  "pop_oracle": -0.5370128806876124,
  "pop_matched": -0.2058324511215248,
  "emp": -0.20529298813980154,
  "emp_se": 0.00556770958965019,
  "gap": 0.0005394629817232488
 },
 {
  "s": 0.7,
  "tv": 0.5757537952394837,
  "pop_oracle": -0.56006409659638,
  "pop_matched": -0.2244975761843756,
  "emp": -0.22395417027603648,
  "emp_se": 0.0057590640727189606,
  "gap": 0.0005434059083391229
 },
 {
  "s": 0.7999999999999999,
  "tv": 0.640297724162959,
  "pop_oracle": -0.56795496513602,
  "pop_matched": -0.22937236782610024,
  "emp": -0.2288790698642328,
  "emp_se": 0.005930196776760531,
  "gap": 0.0004932979618674505
 },
 {
  "s": 0.8999999999999999,
  "tv": 0.6977950004274116,
  "pop_oracle": -0.5720613058951655,
  "pop_matched": -0.2308883284293809,
  "emp": -0.23047658667699536,
  "emp_se": 0.0061808413413495114,
  "gap": 0.000411741752385536
 },
 {
  "s": 0.9999999999999999,
  "tv": 0.7475224146840583,
  "pop_oracle": -0.5754286745450999,
  "pop_matched": -0.2318784526937437,
  "emp": -0.23156671290549474,
  "emp_se": 0.0065282946541109,
  "gap": 0.00031173978824894366
 },
 {
  "s": 1.0999999999999999,
  "tv": 0.7900614462893168,
  "pop_oracle": -0.5785391298537866,
  "pop_matched": -0.2327724478641781,
  "emp": -0.23256872920246568,
  "emp_se": 0.006946603400685116,
  "gap": 0.00020371866171242647
 },
 {
  "s": 1.2,
  "tv": 0.8261373768227119,
  "pop_oracle": -0.5813932137658196,
  "pop_matched": -0.23356987470539536,
  "emp": -0.23347494959011367,
  "emp_se": 0.007403239904935627,
  "gap": 9.492511528169656e-05
 }
]

==> anc/replication/results/dosefix.tex <==
% auto-generated by dosefix.py -- do not edit
\newcommand{\doseMaxGap}{0.002}
\newcommand{\doseMaxTwoMCSE}{0.015}
\newcommand{\doseOracleTop}{-0.581}
\newcommand{\doseMatchedTop}{-0.234}
\newcommand{\doseEmpTop}{-0.233}
\newcommand{\doseAttFactor}{2.49}
\newcommand{\doseRg}{150}


==> anc/replication/results/example.tex <==
% auto-generated by example.py -- do not edit
\newcommand{\exRnorm}{0.823}
\newcommand{\exIcEvMin}{0.501}
\newcommand{\exIcEvMax}{8.0}
\newcommand{\exIYEvMin}{0.0000}
\newcommand{\exSmin}{0.708}
\newcommand{\exBadQ}{0.000}
\newcommand{\exCommonBiasQ}{0.000}
\newcommand{\exBetaZeroEvMin}{0.510}
\newcommand{\exKcEvMin}{0.51}
\newcommand{\exKcEvMax}{7.80}
\newcommand{\exCosUV}{0.024}


==> anc/replication/results/example_matrices.tex <==
% auto-generated by worked_example.py
\newcommand{\exW}{\begin{pmatrix}0.00 & 0.60 & 0.24 & 0.16 \\ 0.58 & 0.00 & 0.18 & 0.23 \\ 0.23 & 0.18 & 0.00 & 0.58 \\ 0.16 & 0.24 & 0.60 & 0.00\end{pmatrix}}
\newcommand{\exIc}{\begin{pmatrix}0.68 & 0.17 & 0.34 \\ 0.17 & 2.79 & 3.45 \\ 0.34 & 3.45 & 5.73\end{pmatrix}}
\newcommand{\exKc}{\begin{pmatrix}2.75 & 3.36 \\ 3.36 & 5.56\end{pmatrix}}


==> anc/replication/results/exp1.json <==
{
 "mean_paths": {
  "static": [
   0.4788889711890181,
   0.3830665241495001,
   0.24156993404562516,
   0.19771251975853274,
   0.17585477285985532,
   0.17623002513655908,
   0.16906985987863637,
   0.16788897381261342,
   0.17054077466420842,
   0.17519292600210215,
   0.1702373422490101,
   0.17550846820935098,
   0.16663505048417412,
   0.16719473291314252,
   0.16207822669514274,
   0.17309033983356703,
   0.16960838752817492,
   0.1700944107524165,
   0.1649912447241062,
   0.16972701050562727,
   -0.06518425585648548,
   -0.18245511538285228,
   -0.046814492525040385,
   -0.019647386146070724,
   -0.009681141714463987,
   -0.00839000539503138,
   -0.005546318480449111,
   -0.009043337225612,
   -0.007828295601367849,
   -0.0068901394026124095,
   -0.004666983695689153,
   -0.009489224234307144,
   -0.007716331432626018,
   -0.006081496269503891,
   -0.0074957419146203606,
   -0.005474445869098931,
   -0.008593589903607583,
   -0.007207638857407918,
   -0.005809861304901067,
   -0.00913637359531727
  ],
  "concurrent": [
   0.36975792663697277,
   0.16137181749355572,
   0.06050736502157752,
   0.04670106402451339,
   0.03979430339399159,
   0.03596379108228368,
   0.03654866039283216,
   0.03550282830377028,
   0.0429998894263042,
   0.03881560049584051,
   0.03567683378128452,
   0.03617424029578443,
   0.032400166564163765,
   0.0333418794725711,
   0.036991603445770294,
   0.03336315399146442,
   0.03247938893500206,
   0.036728097794432174,
   0.03910956241245163,
   0.03962148991384829,
   0.30898169786631263,
   0.18890783677780298,
   0.06115763069327501,
   0.04075249985939441,
   0.03913186137497524,
   0.03408464186196843,
   0.03191101557771338,
   0.038655466410810066,
   0.030003302075077242,
   0.03284042159319446,
   0.03749479969984782,
   0.03879638749869324,
   0.03884761772574994,
   0.03817636575975629,
   0.03475594690472417,
   0.0340266106441073,
   0.033481912185074424,
   0.03517312542159531,
   0.03629368271369147,
   0.03513191975317
  ],
  "oracle": [
   0.5009516219202733,
   0.504058966941784,
   0.500742008815373,
   0.5015047560734671,
   0.4943951013232112,
   0.500079960935139,
   0.5043120002975282,
   0.4934042227003659,
   0.4896037262512445,
   0.5033363527020912,
   0.5187921289581005,
   0.5062344743376321,
   0.5001276629459882,
   0.4952779509579127,
   0.4806395623633604,
   0.5041431784354926,
   0.49978449286366294,
   0.5067771721768362,
   0.49671850798319467,
   0.5103213212463618,
   0.4986080332866667,
   0.50265149365017,
   0.496214190380627,
   0.49774001526513084,
   0.5068227184136004,
   0.4982535765355756,
   0.501383324501038,
   0.5170653392499255,
   0.49827551064306336,
   0.49638354353186664,
   0.4966778019143074,
   0.49696412923786965,
   0.4945056993826036,
   0.5161245324473773,
   0.48675447476645156,
   0.49711728634470054,
   0.4970392481807639,
   0.5060402690956722,
   0.5071766125567445,
   0.5015698473315097
  ],
  "joint": [
   0.5005893490081607,
   0.5034677719865885,
   0.4938434842284818,
   0.48932357358830636,
   0.48298574011200907,
   0.4841986849318134,
   0.49008136431815535,
   0.4765994510708115,
   0.47401340439571,
   0.4934158225741809,
   0.5020000921870209,
   0.4905984849851852,
   0.4800659292323916,
   0.48144568987035585,
   0.4657275972597905,
   0.4925221691309543,
   0.48473740802108944,
   0.49314656899299547,
   0.48312058022902804,
   0.5002323228634085,
   0.49755394997602553,
   0.500931910314902,
   0.48855764296031345,
   0.48766788307149544,
   0.4885732249937058,
   0.4831980549586219,
   0.48745653016091045,
   0.5002118258059709,
   0.4792009030973208,
   0.4833628219431179,
   0.48191079719808405,
   0.4812416786478011,
   0.47789079779685345,
   0.4961412159964212,
   0.4731014348983281,
   0.48496410036451143,
   0.4806159909017489,
   0.48837649040308245,
   0.492721487260204,
   0.48485104311158084
  ]
 },
 "q10": {
  "static": [
   0.4183534091342972,
   0.2810517310661982,
   0.11401143547547554,
   0.06148631758177688,
   0.03844307078026182,
   0.03711965927982577,
   0.03304711692389436,
   0.018319382685376837,
   0.03245845048831551,
   0.044160947991707195,
   0.035621467235963995,
   0.029952896155963398,
   0.03213191924518854,
   0.02870963567345006,
   0.02102201114928989,
   0.03497858464178489,
   0.0317882010392447,
   0.022213329621961913,
   0.0307909217151937,
   0.021518452304252356,
   -0.46342505977070586,
   -0.23460783999936963,
   -0.09508047183008017,
   -0.06648201171598714,
   -0.0605536749751441,
   -0.050788884174105695,
   -0.05286597579253448,
   -0.05460375489873795,
   -0.047456690132404875,
   -0.05060015796858622,
   -0.04635551047690065,
   -0.05190797545520367,
   -0.05046910132693296,
   -0.05455276483042652,
   -0.04382692892475712,
   -0.045075685341536734,
   -0.0567858062316161,
   -0.05275060092207506,
   -0.046256067808462614,
   -0.05554482902652211
  ],
  "concurrent": [
   0.28485151435594774,
   0.061128500867578026,
   -0.009421308808046983,
   -0.01622989276129333,
   -0.021371030702590384,
   -0.020614429449717683,
   -0.027324470330666102,
   -0.026833158932306384,
   -0.025100166532928483,
   -0.021351812790675207,
   -0.027884025214398468,
   -0.027407466451240977,
   -0.031433840162707526,
   -0.030104925102125556,
   -0.03244577662206689,
   -0.031256275420130666,
   -0.03394195624692125,
   -0.026629830846774626,
   -0.024123564906802515,
   -0.02320971333815753,
   0.21729111861463238,
   0.09291855376219732,
   -0.009861456108900239,
   -0.028352995686054254,
   -0.023959043536490924,
   -0.031304074551938434,
   -0.034713248095044814,
   -0.02531751532551459,
   -0.03158024432298863,
   -0.029906596813578514,
   -0.023562200522656923,
   -0.028902948027292878,
   -0.027274306735006304,
   -0.019977348491895832,
   -0.022393057793476875,
   -0.026010960181434967,
   -0.034195119588991456,
   -0.03259057980061369,
   -0.02702697772663533,
   -0.025288685346363582
  ],
  "oracle": [
   0.4549655013792909,
   0.4242672953861166,
   0.35671643330521025,
   0.3357267188624487,
   0.31871073908052494,
   0.3056722400617151,
   0.31755582522363157,
   0.29485032156082763,
   0.2818625858018096,
   0.31880336830372547,
   0.3435565399006063,
   0.3301564093396009,
   0.3324064773864692,
   0.322854293804822,
   0.3073031762053007,
   0.3042902049561402,
   0.30669945226515166,
   0.30579526359133963,
   0.3234475402589089,
   0.32446335138040044,
   0.45856937408942383,
   0.4301945239635042,
   0.3667714151838941,
   0.30659951677612524,
   0.3146118674839414,
   0.3107616063622859,
   0.3132948921352179,
   0.33066427231069767,
   0.3015010288490586,
   0.31125085528929824,
   0.315367948707651,
   0.2895925647375222,
   0.26841349249838276,
   0.33089195231292085,
   0.2928222683145053,
   0.3142197756281044,
   0.29626239971330887,
   0.320941341992123,
   0.3077961725996347,
   0.31519781067635777
  ],
  "joint": [
   0.453539457237794,
   0.4240191382504229,
   0.3492782408290636,
   0.3241206198295364,
   0.3019123066582648,
   0.2896129886029146,
   0.29795427207353214,
   0.26721145490884846,
   0.2683251069410452,
   0.30138683211357736,
   0.32361714989971146,
   0.3095964506443843,
   0.29902337583244215,
   0.28921883040065843,
   0.27504112756312815,
   0.2736306419905371,
   0.2926708838648842,
   0.278199755293789,
   0.3040707699053062,
   0.3122069156876075,
   0.45297552054231305,
   0.4307403743610476,
   0.3478152338791201,
   0.29536545880877285,
   0.2984062547044231,
   0.2803156859592783,
   0.2879686977232401,
   0.30737990120099046,
   0.26754876319108467,
   0.28209129003076755,
   0.28363339847762453,
   0.27131531239150086,
   0.2514556986852029,
   0.30413352518545794,
   0.2667784435280451,
   0.2955442296795855,
   0.2944898253995806,
   0.28376202310885507,
   0.27628586115954984,
   0.30170035473672796
  ]
 },
 "q90": {
  "static": [
   0.5408717020722855,
   0.4881205895128631,
   0.385678255469709,
   0.3519302615149244,
   0.30432037068003587,
   0.3247133501083138,
   0.32321287280727856,
   0.3203397013352206,
   0.3148922617375904,
   0.3179819500303477,
   0.32088279067910297,
   0.30946702076690835,
   0.30760370415096366,
   0.3175291149764289,
   0.31114673734490156,
   0.3133382849613706,
   0.3080111118138101,
   0.31962377075188597,
   0.29727030707520746,
   0.30769075729206175,
   0.33996060622876767,
   -0.1283985066195157,
   -0.003853337760958292,
   0.02532230900070028,
   0.04182149517490873,
   0.036299495473224745,
   0.03814703146914808,
   0.034099102792558435,
   0.03601217357901226,
   0.036719597056274436,
   0.037594517157751244,
   0.03313318964322202,
   0.034358126397483243,
   0.037138851243147517,
   0.031011009352625452,
   0.03698795582399562,
   0.0369080882714358,
   0.041824432808756556,
   0.03638353449798712,
   0.034858271657214536
  ],
  "concurrent": [
   0.4565253526011712,
   0.26178850315753455,
   0.13309374095184565,
   0.11447689922013966,
   0.10096047664140617,
   0.10571362016969663,
   0.09789237029930739,
   0.11026137742528525,
   0.11174063158462574,
   0.10658190776451898,
   0.10132829388636325,
   0.10208972023961194,
   0.09890326290570152,
   0.1023175838335791,
   0.1124925062534464,
   0.10266677065256798,
   0.10887067095375547,
   0.10619995169698392,
   0.11510736531512257,
   0.10073713394518619,
   0.4063421777539982,
   0.2845812972764609,
   0.13741327367164036,
   0.11484820649667506,
   0.10860593687384391,
   0.11105872890336792,
   0.10266977675966714,
   0.09890952213316148,
   0.09627152625556223,
   0.10120632215156213,
   0.10440529823072509,
   0.10758929367185154,
   0.11197114676720674,
   0.09908464114182275,
   0.10228098967549053,
   0.1031786752343262,
   0.10585977726278717,
   0.09795772351404547,
   0.11284571821646087,
   0.09866906070282255
  ],
  "oracle": [
   0.5464538625706357,
   0.5794800287076595,
   0.6357135531898416,
   0.658920926861941,
   0.6826875819545924,
   0.7025811879382291,
   0.7116108667138572,
   0.6939674141167693,
   0.7087179834579184,
   0.6690187209872297,
   0.694713728542425,
   0.6881756346264406,
   0.6741620459500628,
   0.6819813355899801,
   0.662032292087456,
   0.6932797745477938,
   0.6973973799353674,
   0.7023538344838708,
   0.6684556632549498,
   0.7115166603491111,
   0.5397805256508319,
   0.5722329160922969,
   0.6297782165922234,
   0.6844320652708827,
   0.6934263568694775,
   0.6883645831227575,
   0.6895143545748741,
   0.7028299128844803,
   0.697608864970113,
   0.6675751050402703,
   0.6737916567101874,
   0.7107629050530357,
   0.6975074006299418,
   0.6847676133163924,
   0.7039557062649485,
   0.6765410636521483,
   0.6891723202787577,
   0.7029084655486959,
   0.7010913345401117,
   0.6975852100597298
  ],
  "joint": [
   0.5518464071434696,
   0.5813047038367891,
   0.6288427486985575,
   0.6504048140682266,
   0.6612061674948921,
   0.6881335340284295,
   0.6913414667563234,
   0.690982267273252,
   0.676271210609532,
   0.6629243816377741,
   0.6821673423435852,
   0.6808671966232928,
   0.6535537436987753,
   0.675339830367069,
   0.6439598991887379,
   0.6793837719052708,
   0.6782179155088116,
   0.6830904561246401,
   0.6585296266209704,
   0.7142091906114686,
   0.5415816962546052,
   0.5727880072450423,
   0.6210437417830107,
   0.690995934809431,
   0.6822835355695454,
   0.6732285660411077,
   0.672677079113661,
   0.6905583892991926,
   0.6829141072566419,
   0.6662987238310842,
   0.6668084102456181,
   0.6944512855312576,
   0.6893939440876536,
   0.6755264603170837,
   0.685398354795998,
   0.6635188262976005,
   0.6788347458521506,
   0.6920742342832478,
   0.6940029324734713,
   0.6832978039095549
  ]
 },
 "R": 400,
 "tv": 0.7475224146840583
}

==> anc/replication/results/exp1b.json <==
{
 "rows": [
  {
   "s": 0.0,
   "tv": 0.0,
   "pop": 0.0,
   "emp": -0.0001910249121684086,
   "emp_se": 0.003757137181748668
  },
  {
   "s": 0.09999999999999999,
   "tv": 0.0857582915214588,
   "pop": -0.1655923816557605,
   "emp": -0.014348894903592289,
   "emp_se": 0.00425197167854148
  },
  {
   "s": 0.19999999999999998,
   "tv": 0.17444248855199648,
   "pop": -0.3055944899312389,
   "emp": -0.05235456872144616,
   "emp_se": 0.004867238295038991
  },
  {
   "s": 0.3,
   "tv": 0.2633516307916488,
   "pop": -0.38786578679498673,
   "emp": -0.09238690083851005,
   "emp_se": 0.005131994153140369
  },
  {
   "s": 0.39999999999999997,
   "tv": 0.3485793510815651,
   "pop": -0.4412422608923486,
   "emp": -0.12694310365018954,
   "emp_se": 0.0052529915511542275
  },
  {
   "s": 0.49999999999999994,
   "tv": 0.4290043502422128,
   "pop": -0.4901416927758701,
   "emp": -0.16545827273698646,
   "emp_se": 0.005372261843669949
  },
  {
   "s": 0.6,
   "tv": 0.5049461238107557,
   "pop": -0.5370128806876124,
   "emp": -0.20529298813980154,
   "emp_se": 0.00556770958965019
  },
  {
   "s": 0.7,
   "tv": 0.5757537952394837,
   "pop": -0.56006409659638,
   "emp": -0.22395417027603648,
   "emp_se": 0.0057590640727189606
  },
  {
   "s": 0.7999999999999999,
   "tv": 0.640297724162959,
   "pop": -0.56795496513602,
   "emp": -0.2288790698642328,
   "emp_se": 0.005930196776760531
  },
  {
   "s": 0.8999999999999999,
   "tv": 0.6977950004274116,
   "pop": -0.5720613058951655,
   "emp": -0.23047658667699536,
   "emp_se": 0.0061808413413495114
  },
  {
   "s": 0.9999999999999999,
   "tv": 0.7475224146840583,
   "pop": -0.5754286745450999,
   "emp": -0.23156671290549474,
   "emp_se": 0.0065282946541109
  },
  {
   "s": 1.0999999999999999,
   "tv": 0.7900614462893168,
   "pop": -0.5785391298537866,
   "emp": -0.23256872920246568,
   "emp_se": 0.006946603400685116
  },
  {
   "s": 1.2,
   "tv": 0.8261373768227119,
   "pop": -0.5813932137658196,
   "emp": -0.23347494959011367,
   "emp_se": 0.007403239904935627
  }
 ]
}

==> anc/replication/results/exp1b_joint.json <==
{
 "rows": [
  {
   "s": 0.0,
   "tv": 0.0,
   "shift": 0.0124700382379822,
   "se": 0.012173563914990432
  },
  {
   "s": 0.4,
   "tv": 0.3485793510815651,
   "shift": 0.021221138123389143,
   "se": 0.015423756845914238
  },
  {
   "s": 0.8,
   "tv": 0.6402977241629592,
   "shift": 0.01089167346590627,
   "se": 0.010727672423464833
  },
  {
   "s": 1.2,
   "tv": 0.8261373768227119,
   "shift": 0.009427149205136043,
   "se": 0.010034473953791586
  }
 ]
}

==> anc/replication/results/exp1v2.json <==
{
 "mean_paths": {
  "static": [
   0.47750686823651356,
   0.3799364412418964,
   0.24389185451786533,
   0.2006159809098986,
   0.1808063121471382,
   0.1754887255314039,
   0.1705455080804882,
   0.1695972940500031,
   0.1693197050548172,
   0.1747535781459515,
   0.16946976304588232,
   0.17920593891576922,
   0.1708938684982334,
   0.1651290435202351,
   0.16555252624258762,
   0.1731745872268094,
   0.17210975737900108,
   0.1690719787249454,
   0.16529092474934434,
   0.17024694097625417,
   -0.04944652634843556,
   -0.18281676239812833,
   -0.047656126968137195,
   -0.020345580353927886,
   -0.009997834914712922,
   -0.006960630385663949,
   -0.006670703500443729,
   -0.008382882099042881,
   -0.007307770870579861,
   -0.006777724713048607,
   -0.004604195218925681,
   -0.00911117189121941,
   -0.00956327187860287,
   -0.005698183068026131,
   -0.006763689563188572,
   -0.007257659615927329,
   -0.0082268371814898,
   -0.008003655471395492,
   -0.00576203956402208,
   -0.009124575989159297
  ],
  "concurrent": [
   0.3675499803153332,
   0.16301031743984937,
   0.060783490204700794,
   0.0463757540608207,
   0.04003757256532747,
   0.035850423250161155,
   0.03574248140281888,
   0.03571772083331903,
   0.04168147378719718,
   0.0386666093021639,
   0.034805067113537154,
   0.03348342358410887,
   0.032858545870963575,
   0.034306779910949124,
   0.039913951276506446,
   0.03505253080467946,
   0.03368340374436702,
   0.03683733642704804,
   0.0399773944638771,
   0.03866137064210554,
   0.3066835429906777,
   0.18902457684912757,
   0.0604987879400635,
   0.0387122088048618,
   0.0404350731991794,
   0.03387571481922022,
   0.03057422193388821,
   0.03958795121403829,
   0.030076030202000545,
   0.03419954396186147,
   0.039745280434010564,
   0.038160901184852936,
   0.038887646887190035,
   0.03888494558373462,
   0.03328532226536017,
   0.035228533089385915,
   0.03487545278400451,
   0.03642754569863642,
   0.03667839892637887,
   0.03751717901305848
  ],
  "joint": [
   0.49986155389875364,
   0.49923661442706846,
   0.48891590881092184,
   0.4857566520735091,
   0.4882873893498473,
   0.48203097702945336,
   0.49105454614684524,
   0.48782282080636635,
   0.4709777989771239,
   0.4896843659489532,
   0.5072143724741797,
   0.4910393440232923,
   0.48017474610445865,
   0.47566117464344415,
   0.4754345434899262,
   0.4896771363832867,
   0.48095397215537405,
   0.48437543563539615,
   0.4833902031146951,
   0.4962811773512428,
   0.495906627930048,
   0.4988561582504489,
   0.49054577110123054,
   0.48406954463477,
   0.4920083369229309,
   0.4877389568377122,
   0.49200111535578933,
   0.4993291057481783,
   0.4776045345884905,
   0.48850929088802836,
   0.4864234850272399,
   0.48806473878219103,
   0.4864353896492502,
   0.5000161393483687,
   0.4753734019059518,
   0.48312676061602844,
   0.47598721716375003,
   0.4928618737806737,
   0.49259083236531553,
   0.4861656256285071
  ],
  "ro": [
   0.5001909142145858,
   0.499626092155043,
   0.4895336923848676,
   0.48421811573521817,
   0.48152254455644194,
   0.48420811996653973,
   0.49222237861023577,
   0.4855813551217014,
   0.4710256532406521,
   0.49041615265202343,
   0.5085977962006232,
   0.48838026757851905,
   0.4811448269021299,
   0.47716901357076,
   0.47583618104776026,
   0.49058993279040314,
   0.4804500579903449,
   0.4852824758808894,
   0.4840567138587409,
   0.49582717690946965,
   0.4964255728672424,
   0.4983826693823573,
   0.48925399254189245,
   0.48262831164448433,
   0.4910160816843037,
   0.48566609021700524,
   0.48495024390568214,
   0.4997323364363174,
   0.47961645183383617,
   0.4861266821691102,
   0.4843807852441654,
   0.4850477481009577,
   0.48849313022584967,
   0.5010779255176857,
   0.4718686987018063,
   0.4792217896778495,
   0.4766216615033266,
   0.49466132434591487,
   0.4929454537383387,
   0.4878108437142768
  ]
 },
 "q10": {
  "static": [
   0.41467849556611297,
   0.2762797634964193,
   0.11832708206539565,
   0.061051858757847036,
   0.04275560307295623,
   0.035353574896457456,
   0.03193924746280708,
   0.018319382685376837,
   0.031204893753427842,
   0.04416094799170718,
   0.0315009763142465,
   0.02868019877698059,
   0.037816394834209906,
   0.027407372628885145,
   0.018396469373086838,
   0.032341400349014345,
   0.030738774576303772,
   0.02142254949808539,
   0.030142044742931647,
   0.021518452304252353,
   -0.4432246677176204,
   -0.23447912631972997,
   -0.09918721812077665,
   -0.06674308836533471,
   -0.059087280847069754,
   -0.047441539941610544,
   -0.05506753765740128,
   -0.05277694939588448,
   -0.04847608969128904,
   -0.04872452606294995,
   -0.04656407994412197,
   -0.04737390797907052,
   -0.05160877161341663,
   -0.05094856973364251,
   -0.04446022680968188,
   -0.047954962988591615,
   -0.05693107793509111,
   -0.053952817985556525,
   -0.04591918144015537,
   -0.05536421767212552
  ],
  "concurrent": [
   0.28359862627569765,
   0.06770582415427207,
   -0.007858411092544874,
   -0.015432976891730486,
   -0.02077982632116136,
   -0.022439399378763318,
   -0.03132128905308462,
   -0.023531687180252097,
   -0.02399245735941345,
   -0.020588975433760412,
   -0.02923988919905186,
   -0.030796231913424114,
   -0.030751616059422553,
   -0.02795368864779526,
   -0.027872335067743458,
   -0.029177313208477957,
   -0.03394195624692126,
   -0.023808516018602986,
   -0.021826429121179967,
   -0.02320971333815753,
   0.21001075637962466,
   0.09314974516576568,
   -0.012764472572944961,
   -0.029837360911952774,
   -0.022525143225603533,
   -0.031304074551938434,
   -0.03721096270857018,
   -0.020216811263907356,
   -0.03522322044651767,
   -0.02883419980879266,
   -0.02182920771371739,
   -0.028902948027292878,
   -0.028165812825058315,
   -0.019977348491895832,
   -0.022953278164652244,
   -0.020854523293676763,
   -0.03372054706363256,
   -0.03505235161738026,
   -0.02562627217513497,
   -0.025274291203074745
  ],
  "joint": [
   0.45258690073766344,
   0.42450228281982183,
   0.34384324110171693,
   0.3208727022549426,
   0.3241209704995967,
   0.28579537278105266,
   0.30644022579594,
   0.2662636092190587,
   0.26985109150870135,
   0.3048403458429716,
   0.3449500698386472,
   0.31456163627841216,
   0.2928395426519051,
   0.2851256321018896,
   0.29436976865469555,
   0.27624847316574624,
   0.28953534542517156,
   0.2910972654113741,
   0.2979019885861156,
   0.31518688252862825,
   0.4525885029332297,
   0.43022338446709163,
   0.3533574161372394,
   0.2950140867563919,
   0.3175867837021332,
   0.286158922869229,
   0.29050753801168133,
   0.30388238645777926,
   0.2478157540901742,
   0.29480299856658826,
   0.29049941171456856,
   0.2807567800141829,
   0.27524829716504645,
   0.320404642545723,
   0.27880546227863673,
   0.2866953229151852,
   0.2855973829718996,
   0.2954645411261695,
   0.2809030635541411,
   0.2949148606059491
  ],
  "ro": [
   0.451891198887124,
   0.42699666969283645,
   0.33829774158490655,
   0.3175718129866801,
   0.3156606200812636,
   0.29676954409004097,
   0.308060295801177,
   0.2707493101376933,
   0.2742678789334264,
   0.30884064748231255,
   0.3249645064718977,
   0.31659739330826037,
   0.3069347534361346,
   0.30618443105752413,
   0.30077295129433684,
   0.2941851088501451,
   0.3005684639138081,
   0.2858331652979034,
   0.29544815561886567,
   0.31926310010897196,
   0.45179733894922935,
   0.4270122559433267,
   0.35244111698192626,
   0.29861824509114687,
   0.32079308100072773,
   0.2796924036570498,
   0.2873776064630088,
   0.30893910645004485,
   0.2745475009577531,
   0.30068112296523364,
   0.29376062119639706,
   0.2738769993125496,
   0.26980868062278135,
   0.3298843985424917,
   0.26852491162578496,
   0.29229271657164685,
   0.2868218928614441,
   0.3040629320547246,
   0.2825460397718492,
   0.29215414504486137
  ]
 },
 "q90": {
  "static": [
   0.5411598129112893,
   0.48292813784302024,
   0.3895643991496217,
   0.35048988520356383,
   0.31946694465084247,
   0.32313301403344524,
   0.33141571381196955,
   0.3281175074846143,
   0.31968253835625804,
   0.31474850143181055,
   0.325016879526758,
   0.31030766182234343,
   0.31175558864409364,
   0.33142500687664395,
   0.31688694777001836,
   0.31423710441427427,
   0.30892503039339425,
   0.3226627304699971,
   0.2989721124788529,
   0.30741972486406155,
   0.3268638460383908,
   -0.12942897494879835,
   -0.005126506449354923,
   0.02461800128912051,
   0.04235659870663968,
   0.0366119452942085,
   0.03762576493717904,
   0.033945330391972235,
   0.03601217357901226,
   0.03571502850136339,
   0.037594517157751244,
   0.033384489781335604,
   0.034358126397483243,
   0.03594268987043784,
   0.03133188002076351,
   0.03784438643844832,
   0.03633742520271092,
   0.04110678511028298,
   0.03638353449798712,
   0.034463105440863985
  ],
  "concurrent": [
   0.45812553278908885,
   0.2619818480148566,
   0.13309374095184565,
   0.11087637062200273,
   0.10089741959625899,
   0.108992584694077,
   0.10769859260303519,
   0.1070939216289748,
   0.10979157824542876,
   0.10750928261574584,
   0.10093367784758539,
   0.10063153646216008,
   0.09836874199173244,
   0.1019264728594899,
   0.11554042861795322,
   0.10379116648693663,
   0.11281150086328541,
   0.10619995169698392,
   0.11510736531512257,
   0.09989622536855583,
   0.4062523802498149,
   0.2858458401576427,
   0.13464107227605313,
   0.10968682284687815,
   0.10955164710567765,
   0.11105872890336792,
   0.0996617774349215,
   0.0988188975647284,
   0.09661345248971656,
   0.10123817272550989,
   0.10575455377897067,
   0.10620743785646274,
   0.10851742487045445,
   0.09938374421329242,
   0.09863043032705106,
   0.1031786752343262,
   0.10973372470670582,
   0.09838478031068089,
   0.10973227580577191,
   0.10092963623551739
  ],
  "joint": [
   0.5505456891255034,
   0.572221289289826,
   0.620731252917466,
   0.6419997785495634,
   0.6554981452052238,
   0.6867113152364451,
   0.6831606982223694,
   0.7031075474927895,
   0.6821247631182629,
   0.6585156176975993,
   0.6957378959221066,
   0.6863193692679894,
   0.6559884280057054,
   0.6774961656850607,
   0.6527587539688456,
   0.6848069118787711,
   0.6885567751633006,
   0.685479418417962,
   0.66925628687471,
   0.688440508188403,
   0.5406764937397882,
   0.5695732314198538,
   0.6314805293737936,
   0.6845106224939808,
   0.6867712228429573,
   0.6735625867623142,
   0.6853186803495661,
   0.6914693715975618,
   0.6832557658329683,
   0.6692387402382662,
   0.671987360513969,
   0.7052713694783108,
   0.6874893371037698,
   0.6724950288741043,
   0.7095246471278899,
   0.6718637732345543,
   0.6651323974630348,
   0.6950787038470132,
   0.6941324871016639,
   0.7082748791033886
  ],
  "ro": [
   0.5523525159798561,
   0.5719954094270895,
   0.6229085874977537,
   0.6489888271557424,
   0.6418908214306729,
   0.6854246579678162,
   0.7030093204197023,
   0.6883075691179737,
   0.6781641102837188,
   0.6741471789600398,
   0.670720579597455,
   0.6711283221635425,
   0.646245546224145,
   0.6655678056702783,
   0.64559140430597,
   0.6823550905419044,
   0.6944929706320383,
   0.6780866766688988,
   0.6763585810448668,
   0.6760998763746069,
   0.542630842167284,
   0.5686267419306565,
   0.6194980406904698,
   0.6734771612234243,
   0.6791318167095193,
   0.6758581287226422,
   0.6644317533582276,
   0.6918205412004326,
   0.6800747621765074,
   0.6671831755128388,
   0.6602002001656995,
   0.699805862460575,
   0.6952855294701307,
   0.6707913401834908,
   0.6961666612452946,
   0.6637204721216502,
   0.666319738299479,
   0.6950752000235508,
   0.6800807878446294,
   0.6901024481558506
  ]
 },
 "R": 300,
 "tv": 0.7475224146840583,
 "width": 0.9084649684357966
}

==> anc/replication/results/exp1v2.tex <==
% auto-generated by exp1v2.py -- do not edit
\newcommand{\expOneR}{300}
\newcommand{\expOneN}{24}
\newcommand{\expOneT}{40}
\newcommand{\expOneny}{16}
\newcommand{\expOneTV}{0.75}
\newcommand{\expOneBeta}{0.50}
\newcommand{\expOneStatPre}{0.20}
\newcommand{\expOneStatPost}{-0.02}
\newcommand{\expOneStatShift}{-0.22}
\newcommand{\expOneConcPre}{0.06}
\newcommand{\expOneConcPost}{0.06}
\newcommand{\expOneJointPre}{0.487}
\newcommand{\expOneJointPost}{0.489}
\newcommand{\expOneROPre}{0.487}
\newcommand{\expOneROPost}{0.488}
\newcommand{\expOnePlugFalse}{100.0}
\newcommand{\expOneJointFalse}{1.3}
\newcommand{\expOneJointCover}{92.3}
\newcommand{\expOneCoverMCSE}{1.5}
\newcommand{\expOneROCovNaive}{92.3}
\newcommand{\expOneROCovProp}{94.7}
\newcommand{\expOneWidth}{0.91}
\newcommand{\expOneEtaErr}{0.055}
\newcommand{\expOneGamma}{1.029}


==> anc/replication/results/exp2.json <==
{
 "main_oracle_gauss": {
  "cov": 0.957,
  "width": 1.071
 },
 "main_feas8_gauss": {
  "cov": 0.895,
  "width": 1.043
 },
 "main_feas24_gauss": {
  "cov": 0.917,
  "width": 0.996
 },
 "main_oracle_t5": {
  "cov": 0.952,
  "width": 1.079
 },
 "main_feas8_t5": {
  "cov": 0.877,
  "width": 1.036
 },
 "main_feas24_t5": {
  "cov": 0.91,
  "width": 0.996
 },
 "main_oracle_cexp": {
  "cov": 0.942,
  "width": 1.077,
  "cov_bern": 1.0
 },
 "main_feas8_cexp": {
  "cov": 0.817,
  "width": 1.026
 },
 "main_feas24_cexp": {
  "cov": 0.877,
  "width": 0.994
 },
 "stress_oracle_cexp": {
  "cov": 0.758,
  "width": 2.409,
  "cov_bern": 0.975
 },
 "stress_oracle_gauss": {
  "cov": 0.942,
  "width": 2.189
 }
}

==> anc/replication/results/exp2.tex <==
% auto-generated by exp2.py -- do not edit
\newcommand{\covOracleGauss}{95.7}
\newcommand{\covFeasEightGauss}{89.5}
\newcommand{\widthFeasEightGauss}{1.04}
\newcommand{\covFeasTwofourGauss}{91.7}
\newcommand{\widthFeasTwofourGauss}{1.00}
\newcommand{\covOracleTfive}{95.2}
\newcommand{\covFeasEightTfive}{87.7}
\newcommand{\widthFeasEightTfive}{1.04}
\newcommand{\covFeasTwofourTfive}{91.0}
\newcommand{\widthFeasTwofourTfive}{1.00}
\newcommand{\covOracleCexp}{94.2}
\newcommand{\covFeasEightCexp}{81.7}
\newcommand{\widthFeasEightCexp}{1.03}
\newcommand{\covFeasTwofourCexp}{87.7}
\newcommand{\widthFeasTwofourCexp}{0.99}
\newcommand{\covStressGauss}{94.2}
\newcommand{\covStressCexp}{75.8}
\newcommand{\covStressBern}{97.5}
\newcommand{\covR}{600}
\newcommand{\covMCSE}{0.9}


==> anc/replication/results/exp2v3.tex <==
% auto-generated by exp2v3.py -- do not edit
\newcommand{\covCalEightGauss}{92.8}
\newcommand{\widthCalEightGauss}{1.12}
\newcommand{\covCalTwoFourGauss}{95.4}
\newcommand{\widthCalTwoFourGauss}{1.07}
\newcommand{\covCalEightTfive}{92.2}
\newcommand{\widthCalEightTfive}{1.12}
\newcommand{\covCalTwoFourTfive}{92.8}
\newcommand{\widthCalTwoFourTfive}{1.05}
\newcommand{\covCalEightCexp}{86.6}
\newcommand{\widthCalEightCexp}{1.11}
\newcommand{\covCalTwoFourCexp}{92.8}
\newcommand{\widthCalTwoFourCexp}{1.05}
\newcommand{\calGamma}{1.05}
\newcommand{\covCalMCSEmax}{1.5}
\newcommand{\calR}{500}
\newcommand{\gapEight}{2.2}
\newcommand{\gapTwoFour}{-0.4}
\newcommand{\gapRawEight}{5.5}
\newcommand{\gapRawTwoFour}{3.3}
\newcommand{\gapRawRatio}{1.67}
\newcommand{\covUnmatchedGauss}{84.2}
\newcommand{\covUnmatchedTfive}{77.7}
\newcommand{\covUnmatchedCexp}{77.0}
\newcommand{\covStressSidakReal}{74.2}
\newcommand{\covStressBernReal}{100.0}
\newcommand{\stressKappaMean}{0.62}
\newcommand{\stressKappaMax}{0.89}


==> anc/replication/results/exp2v3_all.json <==
{
 "cal8_gauss": {
  "cov": 0.928,
  "width": 1.1159793284122161,
  "gamma": 1.0464954567072808,
  "R": 500,
  "mcse": 0.0115599307956406
 },
 "cal24_gauss": {
  "cov": 0.954,
  "width": 1.0704333820398826,
  "gamma": 1.0474665178214804,
  "R": 500,
  "mcse": 0.009368457717255283
 },
 "cal8_t5": {
  "cov": 0.922,
  "width": 1.1164904560127153,
  "gamma": 1.056426389623915,
  "R": 500,
  "mcse": 0.01199299795714149
 },
 "cal24_t5": {
  "cov": 0.928,
  "width": 1.0509539993219459,
  "gamma": 1.0371055385788337,
  "R": 500,
  "mcse": 0.0115599307956406
 },
 "cal8_cexp": {
  "cov": 0.866,
  "width": 1.1069911142500255,
  "gamma": 1.0581228225947659,
  "R": 500,
  "mcse": 0.015234434679370286
 },
 "cal24_cexp": {
  "cov": 0.928,
  "width": 1.0469790673393031,
  "gamma": 1.0352858510743461,
  "R": 500,
  "mcse": 0.0115599307956406
 },
 "grid_8_1": {
  "cov": 0.9333333333333333,
  "width": 1.1180774043642252,
  "gamma": 1.0508799546424366,
  "R": 300,
  "mcse": 0.014401645996461909
 },
 "grid_16_2": {
  "cov": 0.9466666666666667,
  "width": 1.085949834601772,
  "gamma": 1.046087535061339,
  "R": 300,
  "mcse": 0.012972906239401267
 },
 "grid_24_3": {
  "cov": 0.95,
  "width": 1.0627371652328748,
  "gamma": 1.0340862208519275,
  "R": 300,
  "mcse": 0.012583057392117921
 },
 "grid_48_6": {
  "cov": 0.9466666666666667,
  "width": 1.0388098155476004,
  "gamma": 1.0347538830607896,
  "R": 300,
  "mcse": 0.012972906239401267
 },
 "stress_bern_cexp": {
  "cov_sidak": 0.7425,
  "cov_bern": 1.0,
  "kappa_mean": 0.624705099607784,
  "kappa_max": 0.8888802389440873,
  "R": 400
 }
}

==> anc/replication/results/exp2v3grid.tex <==
% auto-generated by exp2v3grid.py -- do not edit
\newcommand{\gridCovA}{93.3}
\newcommand{\gridCovB}{94.7}
\newcommand{\gridCovC}{95.0}
\newcommand{\gridCovD}{94.7}
\newcommand{\gridR}{300}


==> anc/replication/results/exp3.json <==
{
 "strong_b40": {
  "wald_beta": 0.958,
  "wald_joint": 0.902,
  "ar": 0.962,
  "proj": 0.998,
  "lam_min": 0.09855589173693065,
  "R": 500
 },
 "strong_b10": {
  "wald_beta": 0.956,
  "wald_joint": 0.906,
  "ar": 0.954,
  "proj": 0.994,
  "lam_min": 0.44799965352684523,
  "R": 500
 },
 "weak_b40": {
  "wald_beta": 0.344,
  "wald_joint": 0.39,
  "ar": 0.95,
  "proj": 0.992,
  "lam_min": 0.026596605899071556,
  "R": 500
 },
 "weak_b10": {
  "wald_beta": 0.862,
  "wald_joint": 0.752,
  "ar": 0.946,
  "proj": 0.996,
  "lam_min": 0.02344121365129727,
  "R": 500
 },
 "weak_b00": {
  "wald_beta": 0.942,
  "wald_joint": 0.796,
  "ar": 0.948,
  "proj": 0.992,
  "lam_min": 0.021092725996436062,
  "R": 500
 },
 "vweak_b10": {
  "wald_beta": 0.448,
  "wald_joint": 0.412,
  "ar": 0.95,
  "proj": 0.996,
  "lam_min": 0.00959317711233672,
  "R": 500
 },
 "vweak_b00": {
  "wald_beta": 0.872,
  "wald_joint": 0.642,
  "ar": 0.948,
  "proj": 0.998,
  "lam_min": 0.00928105153449414,
  "R": 500
 }
}

==> anc/replication/results/exp3oracle.tex <==
% auto-generated by exp3oracle.py -- do not edit
\newcommand{\widStrAAROr}{96.2}
\newcommand{\widStrBAROr}{95.4}
\newcommand{\widWkAAROr}{95.0}
\newcommand{\widWkBAROr}{94.6}
\newcommand{\widWkCAROr}{94.8}
\newcommand{\widVwBAROr}{95.0}
\newcommand{\widVwCAROr}{94.8}


==> anc/replication/results/exp3v2.json <==
{
 "strong_b40": {
  "wald_beta": 0.9666666666666667,
  "wald_joint": 0.9166666666666666,
  "ar": 0.9166666666666666,
  "proj": 1.0,
  "switch": 0.9666666666666667,
  "lam_min": 0.09502601725955127,
  "len_med": 0.725697943943999,
  "unbounded_pct": 0.0,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.006666666666666667,
   "1.0": 0.016666666666666666,
   "2.0": 0.12
  },
  "R": 300
 },
 "strong_b10": {
  "wald_beta": 0.9566666666666667,
  "wald_joint": 0.91,
  "ar": 0.89,
  "proj": 1.0,
  "switch": 0.9566666666666667,
  "lam_min": 0.43955787354356884,
  "len_med": NaN,
  "unbounded_pct": 0.0,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.0,
   "1.0": 0.0,
   "2.0": 0.0
  },
  "R": 300
 },
 "weak_b40": {
  "wald_beta": 0.6233333333333333,
  "wald_joint": 0.6533333333333333,
  "ar": 0.9433333333333334,
  "proj": 1.0,
  "switch": 1.0,
  "lam_min": 0.019865633762524027,
  "len_med": 1.9071793652887732,
  "unbounded_pct": 88.0,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.0,
   "1.0": 0.006666666666666667,
   "2.0": 0.03666666666666667
  },
  "R": 300
 },
 "weak_b10": {
  "wald_beta": 0.9166666666666666,
  "wald_joint": 0.8166666666666667,
  "ar": 0.8966666666666666,
  "proj": 0.9966666666666667,
  "switch": 0.9966666666666667,
  "lam_min": 0.017085101901513213,
  "len_med": NaN,
  "unbounded_pct": 0.0,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.0,
   "1.0": 0.0,
   "2.0": 0.0
  },
  "R": 300
 },
 "weak_b00": {
  "wald_beta": 0.99,
  "wald_joint": 0.87,
  "ar": 0.8933333333333333,
  "proj": 0.9933333333333333,
  "switch": 0.9933333333333333,
  "lam_min": 0.016460710235269627,
  "len_med": 0.8620505867436001,
  "unbounded_pct": 89.33333333333333,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.006666666666666667,
   "1.0": 0.016666666666666666,
   "2.0": 0.06333333333333334
  },
  "R": 300
 },
 "vweak_b10": {
  "wald_beta": 0.7233333333333334,
  "wald_joint": 0.6866666666666666,
  "ar": 0.91,
  "proj": 0.9966666666666667,
  "switch": 0.96,
  "lam_min": 0.010041705891981447,
  "len_med": NaN,
  "unbounded_pct": 0.0,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.0,
   "1.0": 0.0,
   "2.0": 0.0
  },
  "R": 300
 },
 "vweak_b00": {
  "wald_beta": 0.9433333333333334,
  "wald_joint": 0.7866666666666666,
  "ar": 0.8933333333333333,
  "proj": 0.9966666666666667,
  "switch": 0.9566666666666667,
  "lam_min": 0.016881761370622684,
  "len_med": 0.9603396034511908,
  "unbounded_pct": 100.0,
  "conv_fail_pct": 100.0,
  "power": {
   "0.5": 0.0033333333333333335,
   "1.0": 0.0,
   "2.0": 0.016666666666666666
  },
  "R": 300
 }
}

==> anc/replication/results/exp3v3.json <==
{
 "strong_b40": {
  "wald_beta": 0.96,
  "wald_joint": 0.908,
  "ar": 0.908,
  "ar_or": 0.948,
  "proj": 1.0,
  "switch": 0.96,
  "lam_min": 0.09314073308001795,
  "len_med": 0.6178927515849079,
  "unbounded_pct": 0.0,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": 0.184
  },
  "R": 250
 },
 "strong_b10": {
  "wald_beta": 0.952,
  "wald_joint": 0.904,
  "ar": 0.888,
  "ar_or": 0.944,
  "proj": 0.996,
  "switch": 0.952,
  "lam_min": 0.42860733200292445,
  "len_med": NaN,
  "unbounded_pct": NaN,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": NaN
  },
  "R": 250
 },
 "weak_b40": {
  "wald_beta": 0.888,
  "wald_joint": 0.884,
  "ar": 0.92,
  "ar_or": 0.94,
  "proj": 0.996,
  "switch": 0.896,
  "lam_min": 0.06807262029764284,
  "len_med": 0.747265360852752,
  "unbounded_pct": 1.6,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": 0.144
  },
  "R": 250
 },
 "weak_b10": {
  "wald_beta": 0.956,
  "wald_joint": 0.888,
  "ar": 0.896,
  "ar_or": 0.94,
  "proj": 0.992,
  "switch": 0.956,
  "lam_min": 0.10358230194417414,
  "len_med": NaN,
  "unbounded_pct": NaN,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": NaN
  },
  "R": 250
 },
 "weak_b00": {
  "wald_beta": 0.944,
  "wald_joint": 0.904,
  "ar": 0.884,
  "ar_or": 0.932,
  "proj": 0.988,
  "switch": 0.944,
  "lam_min": 0.10157705100423865,
  "len_med": 0.281569903040953,
  "unbounded_pct": 0.0,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": 0.24
  },
  "R": 250
 },
 "vweak_b10": {
  "wald_beta": 0.936,
  "wald_joint": 0.828,
  "ar": 0.908,
  "ar_or": 0.944,
  "proj": 0.992,
  "switch": 0.988,
  "lam_min": 0.026594129438310642,
  "len_med": NaN,
  "unbounded_pct": NaN,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": NaN
  },
  "R": 250
 },
 "vweak_b00": {
  "wald_beta": 0.988,
  "wald_joint": 0.876,
  "ar": 0.884,
  "ar_or": 0.932,
  "proj": 0.988,
  "switch": 0.984,
  "lam_min": 0.025805448176824317,
  "len_med": 0.6130461504176093,
  "unbounded_pct": 57.599999999999994,
  "conv_fail_pct": 0.0,
  "power": {
   "2.0": 0.144
  },
  "R": 250
 }
}

==> anc/replication/results/exp3v3.tex <==
% auto-generated by exp3v3.py -- do not edit
\newcommand{\widStrALam}{0.093}
\newcommand{\widStrAWaldB}{96.0}
\newcommand{\widStrAAR}{90.8}
\newcommand{\widStrAAROr}{94.8}
\newcommand{\widStrAProj}{100.0}
\newcommand{\widStrASwitch}{96.0}
\newcommand{\widStrAConv}{100.0}
\newcommand{\widStrALen}{0.62}
\newcommand{\widStrAUnb}{0.0}
\newcommand{\widStrAPowTwo}{18.4}
\newcommand{\widStrBLam}{0.429}
\newcommand{\widStrBWaldB}{95.2}
\newcommand{\widStrBAR}{88.8}
\newcommand{\widStrBAROr}{94.4}
\newcommand{\widStrBProj}{99.6}
\newcommand{\widStrBSwitch}{95.2}
\newcommand{\widStrBConv}{100.0}
\newcommand{\widWkALam}{0.068}
\newcommand{\widWkAWaldB}{88.8}
\newcommand{\widWkAAR}{92.0}
\newcommand{\widWkAAROr}{94.0}
\newcommand{\widWkAProj}{99.6}
\newcommand{\widWkASwitch}{89.6}
\newcommand{\widWkAConv}{100.0}
\newcommand{\widWkALen}{0.75}
\newcommand{\widWkAUnb}{1.6}
\newcommand{\widWkAPowTwo}{14.4}
\newcommand{\widWkBLam}{0.104}
\newcommand{\widWkBWaldB}{95.6}
\newcommand{\widWkBAR}{89.6}
\newcommand{\widWkBAROr}{94.0}
\newcommand{\widWkBProj}{99.2}
\newcommand{\widWkBSwitch}{95.6}
\newcommand{\widWkBConv}{100.0}
\newcommand{\widWkCLam}{0.102}
\newcommand{\widWkCWaldB}{94.4}
\newcommand{\widWkCAR}{88.4}
\newcommand{\widWkCAROr}{93.2}
\newcommand{\widWkCProj}{98.8}
\newcommand{\widWkCSwitch}{94.4}
\newcommand{\widWkCConv}{100.0}
\newcommand{\widWkCLen}{0.28}
\newcommand{\widWkCUnb}{0.0}
\newcommand{\widWkCPowTwo}{24.0}
\newcommand{\widVwBLam}{0.027}
\newcommand{\widVwBWaldB}{93.6}
\newcommand{\widVwBAR}{90.8}
\newcommand{\widVwBAROr}{94.4}
\newcommand{\widVwBProj}{99.2}
\newcommand{\widVwBSwitch}{98.8}
\newcommand{\widVwBConv}{100.0}
\newcommand{\widVwCLam}{0.026}
\newcommand{\widVwCWaldB}{98.8}
\newcommand{\widVwCAR}{88.4}
\newcommand{\widVwCAROr}{93.2}
\newcommand{\widVwCProj}{98.8}
\newcommand{\widVwCSwitch}{98.4}
\newcommand{\widVwCConv}{100.0}
\newcommand{\widVwCLen}{0.61}
\newcommand{\widVwCUnb}{57.6}
\newcommand{\widVwCPowTwo}{14.4}
\newcommand{\widR}{250}
\newcommand{\widFloor}{0.03}
\newcommand{\widConvFailMax}{0.0}


==> anc/replication/results/exp4.json <==
{
 "0.3": {
  "det": 0.0,
  "att": 0.0,
  "loc_med": NaN,
  "loc_q90": NaN
 },
 "0.7": {
  "det": 0.0,
  "att": 0.0,
  "loc_med": NaN,
  "loc_q90": NaN
 },
 "1.5": {
  "det": 0.0,
  "att": 0.0,
  "loc_med": NaN,
  "loc_q90": NaN
 },
 "2.5": {
  "det": 0.0,
  "att": 0.0,
  "loc_med": NaN,
  "loc_q90": NaN
 },
 "3.0": {
  "det": 0.0,
  "att": 0.0,
  "loc_med": NaN,
  "loc_q90": NaN
 },
 "3.5": {
  "det": 0.028,
  "att": 0.42857142857142855,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "3.75": {
  "det": 0.172,
  "att": 0.7558139534883721,
  "loc_med": 1.0,
  "loc_q90": 1.5
 },
 "4.0": {
  "det": 0.504,
  "att": 0.9285714285714286,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "4.25": {
  "det": 0.83,
  "att": 0.9927710843373494,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "4.5": {
  "det": 0.972,
  "att": 0.9979423868312757,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "5.0": {
  "det": 0.998,
  "att": 1.0,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "6.0": {
  "det": 1.0,
  "att": 1.0,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "8.0": {
  "det": 1.0,
  "att": 1.0,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "9.5": {
  "det": 1.0,
  "att": 1.0,
  "loc_med": 1.0,
  "loc_q90": 1.0
 },
 "null_fp": 0.0,
 "_config": {
  "d": 3,
  "T": 300,
  "h": 20,
  "alpha": 0.05,
  "tau1": 100,
  "tau2": 200,
  "kappa_ub": 9.020893672266888,
  "kappa_det_lb": 0.08189897825952788,
  "kappa_att_lb": 0.3568427665489305,
  "R": 500
 }
}

==> anc/replication/results/exp4.tex <==
% auto-generated by exp4.py -- do not edit
\newcommand{\chgT}{300}
\newcommand{\chgH}{20}
\newcommand{\chgR}{500}
\newcommand{\chgKappaUB}{9.02}
\newcommand{\chgKappaDetLB}{0.082}
\newcommand{\chgKappaAttLB}{0.36}
\newcommand{\chgKfifty}{4.00}
\newcommand{\chgKninefive}{4.50}
\newcommand{\chgAttKninefive}{4.50}
\newcommand{\chgNullFP}{0.0}
\newcommand{\chgLocMedAtFive}{1.0}
\newcommand{\chgLocQnineAtFive}{1.0}
\newcommand{\chgLocBoundAtFive}{22.0}


==> anc/replication/results/exp6.json <==
{
 "null": {
  "size": 0.015,
  "R": 200
 },
 "str": {
  "det": 0.15,
  "split_cov": 0.8,
  "split_w": 5.533333333333333,
  "att": 0.6666666666666666,
  "R": 100
 },
 "strB": {
  "det": 0.33,
  "split_cov": 0.9090909090909091,
  "split_w": 5.333333333333333,
  "att": 0.9090909090909091,
  "R": 100
 },
 "cmp": {
  "det": 1.0,
  "split_cov": 0.97,
  "split_w": 0.97,
  "att": 0.64,
  "R": 100
 }
}

==> anc/replication/results/exp6v2.json <==
{
 "null": {
  "R": 300,
  "rej": 0.06666666666666667
 },
 "null_feas": {
  "R": 150,
  "rej": 0.11333333333333333
 },
 "cmp": {
  "R": 150,
  "rej": 1.0,
  "det": 150,
  "cov": 0.9666666666666667,
  "w": 0.9666666666666667,
  "consistent": 0.96,
  "inconsistent": 0.006666666666666667,
  "undet": 0.03333333333333333
 },
 "str25": {
  "R": 150,
  "rej": 0.20666666666666667,
  "det": 31,
  "cov": 0.967741935483871,
  "w": 18.419354838709676,
  "consistent": 0.8709677419354839,
  "inconsistent": 0.12903225806451613,
  "undet": 0.0
 },
 "str40": {
  "R": 150,
  "rej": 0.38,
  "det": 57,
  "cov": 0.8421052631578947,
  "w": 13.473684210526315,
  "consistent": 0.6666666666666666,
  "inconsistent": 0.2807017543859649,
  "undet": 0.05263157894736842
 }
}

==> anc/replication/results/exp6v2.tex <==
% auto-generated by exp6v2.py -- do not edit
\newcommand{\obsSize}{6.7}
\newcommand{\obsSizeR}{300}
\newcommand{\obsSizeMCSE}{1.4}
\newcommand{\obsSizeFeas}{11.3}
\newcommand{\obsSizeFeasR}{150}
\newcommand{\obsPowA}{20.7}
\newcommand{\obsPowB}{38.0}
\newcommand{\obsPowCmp}{100.0}
\newcommand{\obsPowR}{150}
\newcommand{\obsPowMCSEmax}{4.0}
\newcommand{\obsSplitCov}{96.7}
\newcommand{\obsSplitW}{1.0}
\newcommand{\obsSplitCovA}{96.8}
\newcommand{\obsSplitWA}{18.4}
\newcommand{\obsSplitCovB}{84.2}
\newcommand{\obsSplitWB}{13.5}
\newcommand{\obsDetCmp}{150}
\newcommand{\obsDetA}{31}
\newcommand{\obsDetB}{57}
\newcommand{\obsAttCmp}{96.0}
\newcommand{\obsAttCmpMCSE}{1.6}
\newcommand{\obsFalseInc}{0.7}
\newcommand{\obsAttStrA}{12.9}
\newcommand{\obsAttStrB}{28.1}
\newcommand{\obsUndetCmp}{3.3}
\newcommand{\obsUndetStrB}{5.3}


==> anc/replication/results/exp7.json <==
[
 {
  "srep": 0.8,
  "eta_rmse_joint": 0.017086806092439386,
  "eta_rmse_ro": 0.01713880304726398,
  "cov_joint": 0.9466666666666667,
  "cov_ro": 0.9666666666666667,
  "wid_joint": 1.0380321422411245,
  "wid_ro": 1.0356817529001436,
  "R": 150
 },
 {
  "srep": 1.6,
  "eta_rmse_joint": 0.03165316651088085,
  "eta_rmse_ro": 0.03427760609452795,
  "cov_joint": 0.8466666666666667,
  "cov_ro": 0.9,
  "wid_joint": 1.0365836197030707,
  "wid_ro": 1.0774637484870133,
  "R": 150
 },
 {
  "srep": 3.2,
  "eta_rmse_joint": 0.05640766895702145,
  "eta_rmse_ro": 0.06855521218905591,
  "cov_joint": 0.46,
  "cov_ro": 0.56,
  "wid_joint": 1.0541534665456864,
  "wid_ro": 1.2334003595736847,
  "R": 150
 },
 {
  "srep": 6.4,
  "eta_rmse_joint": 0.10440437198415678,
  "eta_rmse_ro": 0.13711042437811186,
  "cov_joint": 0.06666666666666667,
  "cov_ro": 0.07333333333333333,
  "wid_joint": 1.1034962587034847,
  "wid_ro": 1.455924334262288,
  "R": 150
 }
]

==> anc/replication/results/exp7.tex <==
% auto-generated by exp7.py -- do not edit
\newcommand{\jgAEtaJ}{0.017}
\newcommand{\jgAEtaR}{0.017}
\newcommand{\jgACovJ}{94.7}
\newcommand{\jgACovR}{96.7}
\newcommand{\jgAWidJ}{1.04}
\newcommand{\jgAWidR}{1.04}
\newcommand{\jgBEtaJ}{0.032}
\newcommand{\jgBEtaR}{0.034}
\newcommand{\jgBCovJ}{84.7}
\newcommand{\jgBCovR}{90.0}
\newcommand{\jgBWidJ}{1.04}
\newcommand{\jgBWidR}{1.08}
\newcommand{\jgCEtaJ}{0.056}
\newcommand{\jgCEtaR}{0.069}
\newcommand{\jgCCovJ}{46.0}
\newcommand{\jgCCovR}{56.0}
\newcommand{\jgCWidJ}{1.05}
\newcommand{\jgCWidR}{1.23}
\newcommand{\jgDEtaJ}{0.104}
\newcommand{\jgDEtaR}{0.137}
\newcommand{\jgDCovJ}{6.7}
\newcommand{\jgDCovR}{7.3}
\newcommand{\jgDWidJ}{1.10}
\newcommand{\jgDWidR}{1.46}
\newcommand{\jgR}{150}
\newcommand{\jgEtaGainD}{24}
\newcommand{\jgEtaGainA}{0}


==> anc/replication/results/exp_boot.json <==
{
 "cov": 0.9166666666666666,
 "width": 1.1440926930107136,
 "crit": 3.16539038882631,
 "R": 120,
 "B": 59,
 "mcse": 0.025230419617479103
}

==> anc/replication/results/exp_boot.tex <==
% auto-generated by exp_boot.py -- do not edit
\newcommand{\bootCov}{91.7}
\newcommand{\bootWidth}{1.14}
\newcommand{\bootCrit}{3.17}
\newcommand{\bootR}{120}
\newcommand{\bootB}{59}
\newcommand{\bootMCSE}{2.5}


==> anc/replication/results/loadercheck.tex <==
%% auto-generated by app_loader_check.py
\newcommand{\loaderZerr}{2.2\times10^{-16}}
\newcommand{\loaderTherr}{8.4\times10^{-14}}
\newcommand{\loaderMaskErr}{0}


==> anc/replication/results/obslayer.tex <==
% auto-generated by obslayer.py -- do not edit
\newcommand{\censOmegaErr}{0.0027}
\newcommand{\censSminOpen}{0.69}
\newcommand{\censSminTwo}{0.253}
\newcommand{\zeroLo}{0.90}
\newcommand{\zeroHi}{1.09}
\newcommand{\zeroTruth}{0.93}
\newcommand{\zeroPzero}{0.36}
\newcommand{\mnarBiasZeroA}{0.009}
\newcommand{\mnarBiasZeroB}{0.005}
\newcommand{\mnarBiasTwoA}{0.089}
\newcommand{\mnarBiasTwoB}{0.071}


==> anc/replication/results/plugtheorem.tex <==
% auto-generated by plugtheorem.py -- do not edit
\newcommand{\ptPop}{-0.074}
\newcommand{\ptMC}{-0.075}
\newcommand{\ptSignRev}{-0.482}
\newcommand{\ptConcTH}{0.154}
\newcommand{\ptConcMC}{0.167}


==> anc/replication/results/results_real.json <==
{
 "mirror_disc_mean": 0.19597080826827762,
 "mirror_disc_sd": 0.2828335650104407,
 "avail_pct": 98.31573655103067,
 "beta_path": [
  0.2830094104498594,
  0.3356300462402843,
  -0.6066958205962472,
  -2.4272757573410835,
  3.416315624729002,
  0.7133449110989064,
  -1.3448568128294953,
  1.5152516067734836,
  -0.5196101193328022,
  0.41032695977959405,
  0.08755803502719443,
  -0.21714862812309613,
  0.6325154830797983,
  -0.4315338891056632,
  0.28549381859543216,
  0.8956175843854363,
  -0.30640766797052493,
  2.1864835728277234,
  0.20254038010435585,
  -0.40335479480594433,
  0.0001659647527883404,
  0.44873499647770937,
  -0.02331794643652545,
  -0.9691191490133252,
  -0.11490386954988542,
  0.3419654912420331
 ],
 "eta_path": [
  [
   0.8560432336848904,
   0.16861390264914233
  ],
  [
   0.7418052726412059,
   0.6570757851615731
  ],
  [
   0.7150181782928128,
   0.4689977816838831
  ],
  [
   192.25251608445265,
   43.50819477212303
  ],
  [
   0.8285291788258187,
   0.20389231263228466
  ],
  [
   0.7040539363659093,
   0.34453982782282616
  ],
  [
   232.26859038765346,
   51.64724419625072
  ],
  [
   237.00574069964847,
   51.93713981713427
  ],
  [
   0.7261194583066388,
   0.42408473239363353
  ],
  [
   0.6593482505984785,
   0.527371595169083
  ],
  [
   0.737211634096115,
   0.31404498977103207
  ],
  [
   0.7710271703364676,
   0.25205653816626944
  ],
  [
   0.723621832863772,
   0.2556779059191012
  ],
  [
   0.6967140307868716,
   0.2868891272258131
  ],
  [
   219.43997343069483,
   46.729291667223805
  ],
  [
   228.91330144571,
   48.80194537030706
  ],
  [
   0.6983835015374217,
   0.1444962243356843
  ],
  [
   0.7027032946588421,
   0.22724440154241948
  ],
  [
   0.7407516564609435,
   0.16553106595471823
  ],
  [
   0.7235386761591112,
   0.252165733952177
  ],
  [
   252.60242198445087,
   53.80122285150888
  ],
  [
   0.7314118581638844,
   0.20806621603454495
  ],
  [
   0.7263164745089347,
   0.10952983443010206
  ],
  [
   0.66244377955052,
   0.3870559523202306
  ],
  [
   225.33501508544782,
   53.28526202903065
  ],
  [
   224.9930709405174,
   44.899728930631724
  ]
 ],
 "band_lo": [
  -2.057389654818276,
  -5.603193608510584,
  -3.1151778134303023,
  -5.1970996217949725,
  -1.164948618032521,
  -4.514877487014797,
  -3.987091175974054,
  -0.32707406151123686,
  -5.831158388003089,
  -0.9091626735401739,
  -5.131516392347504,
  -4.5367898610911475,
  -5.573668908504169,
  -5.4130363277843285,
  -1.3873519740232683,
  -0.30427738168563023,
  -4.664530532865259,
  -5.311190817703144,
  -2.830051118587032,
  -4.386214286751537,
  -3.6324149006485036,
  -6.021725078401546,
  -6.096122756024873,
  -7.3233993172717575,
  -1.9624270859530937,
  -7.115330152196173
 ],
 "band_hi": [
  2.6234084757179947,
  6.274453700991153,
  1.901786172237808,
  0.34254810711280603,
  7.997579867490525,
  5.94156730921261,
  1.2973775503150633,
  3.357577275058204,
  4.791938149337484,
  1.7298165930993619,
  5.306632462401892,
  4.102492604844954,
  6.8386998746637655,
  4.549968549573003,
  1.9583396112141325,
  2.095512550456503,
  4.051715196924208,
  9.68415796335859,
  3.2351318787957437,
  3.5795046971396483,
  3.63274683015408,
  6.919195071356964,
  6.049486863151823,
  5.385161019245107,
  1.7326193468533229,
  7.799261134680239
 ],
 "gamma": 3.169714151390612,
 "const_reject": false,
 "plugin_static": [
  0.0658037207408463,
  1.0011602046210386,
  -0.40005167229155336,
  -1.6961496995575815,
  -1.9235798960867136,
  0.43090448023480493,
  -0.7199918427462605,
  -0.5406400141496474,
  0.011283157035920456,
  0.17102682539197084,
  -0.22439970895499306,
  -0.36454441424026884,
  0.6568342799876663,
  -0.6276406665006802,
  1.0176135711495604,
  0.7952287223010377,
  -0.5443266523358686,
  0.6379738891038452,
  -0.02077598623869483,
  -0.4480508560420561,
  0.08216931294821407,
  -0.06297918841894577,
  -0.39905711623470125,
  0.25131314713884567,
  -0.9151619391211625,
  2.5319457266948726
 ],
 "report_only_beta": [
  0.26854642675513635,
  1.555660384009247,
  -0.7234935820153507,
  -4.01995104458768,
  -1.1690932349230707,
  0.756203383936644,
  -0.4357802135577655,
  1.487203791821535,
  -0.06894276249184031,
  0.41927102085205575,
  -0.15514147289623334,
  -0.2943823810624547,
  0.3666355926286577,
  -0.24677113871198378,
  0.6714647704696858,
  1.286436285782464,
  -0.5046193918301924,
  2.007151390176101,
  0.19180667766194057,
  -0.5213572751773813,
  0.13263615938692297,
  0.422062176120685,
  0.09054496799332717,
  0.14458486974018972,
  -0.7584485677241773,
  9.994967256356178
 ],
 "eta_report_gls": [
  [
   0.7927679801477475,
   0.41155257207864326
  ],
  [
   0.7843422935490528,
   0.4946861448212691
  ],
  [
   0.7617742919161004,
   0.4173594908722415
  ],
  [
   0.7586516242270311,
   0.40704715316302575
  ],
  [
   0.7388732510140039,
   0.40082837011934713
  ],
  [
   0.7291679630816484,
   0.35181557286088383
  ],
  [
   0.7429218922151558,
   0.3131987229308549
  ],
  [
   0.7621143979522947,
   0.3064719181187809
  ],
  [
   0.7731965417364265,
   0.29758827220920214
  ],
  [
   0.7760290640281424,
   0.27814957761357817
  ],
  [
   0.775520219668105,
   0.2387860471337598
  ],
  [
   0.7601905833903176,
   0.24452565901060172
  ],
  [
   0.7487812897360205,
   0.2295929800164342
  ],
  [
   0.7507717542996492,
   0.18734725040274575
  ],
  [
   0.7676333844027096,
   0.1650526491469822
  ],
  [
   0.7490376247976687,
   0.1538911107336266
  ],
  [
   0.7413674725070447,
   0.1588602970034953
  ],
  [
   0.739724223509395,
   0.15406397217456785
  ],
  [
   0.7428081747117479,
   0.22885318285999856
  ],
  [
   0.74364861363637,
   0.215420679596666
  ],
  [
   0.7273741631313237,
   0.21804060897338973
  ],
  [
   0.7286226022610951,
   0.16872742193127233
  ],
  [
   0.7172829964876765,
   0.1998520498980776
  ],
  [
   0.7226811241117325,
   0.18248448153347324
  ],
  [
   0.7197165664517369,
   0.13349232825761298
  ],
  [
   0.7099684930463398,
   0.15768029792992305
  ]
 ],
 "eta_gls_se": [
  [
   0.008845537528651987,
   0.02625313664976126
  ],
  [
   0.008845537528651987,
   0.02625313664976126
  ],
  [
   0.008743899479123829,
   0.02574738691068349
  ],
  [
   0.008743899479123829,
   0.02574738691068349
  ],
  [
   0.008324623992260348,
   0.024615402974977406
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008305674880575728,
   0.02460277381123967
  ],
  [
   0.008265757049222075,
   0.024599549938141764
  ],
  [
   0.008265757049222075,
   0.024599549938141764
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ],
  [
   0.008255352450225073,
   0.024585254337971766
  ]
 ],
 "cycle_pvals": [
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  6.608047442568932e-12,
  7.105427357601002e-15,
  0.0001395507003345564,
  0.014617026927695287,
  7.274837945459023e-05,
  0.0,
  9.192371086541584e-09,
  2.1094237467877974e-15,
  0.0,
  0.0,
  1.1862073617807667e-06,
  1.6401487945572057e-09,
  1.319863681792377e-06,
  1.6982606321214178e-08,
  3.3231195573080186e-12,
  2.651914920992482e-07,
  5.496499269064259e-07,
  4.3758552337180845e-11,
  0.0
 ],
 "cycle_pass_pct": 0.0,
 "eta_decline": [
  0.04762753169907108,
  0.2578474303008335
 ],
 "eta_decline_se": [
  0.005364521263051634,
  0.01591527813303088
 ],
 "safes": [
  false,
  false,
  false,
  true,
  false,
  false,
  true,
  true,
  false,
  false,
  false,
  false,
  false,
  false,
  true,
  true,
  false,
  false,
  false,
  false,
  true,
  false,
  false,
  false,
  true,
  true
 ],
 "lam_min_scaled": [
  0.020497532013350424,
  0.003421780476917682,
  0.030071296386811823,
  0.0007077465658673115,
  0.022531508961058072,
  0.00487043268402221,
  0.0013528259131814235,
  0.0019667504045259958,
  0.00562552316775057,
  0.05183344498636119,
  0.0054268352135582,
  0.007372063215615428,
  0.004334660966268724,
  0.005787323435677923,
  0.0023317145656436664,
  0.002044845601300068,
  0.0059054494374929005,
  0.0026506362943198593,
  0.01377603502205805,
  0.00965633789684832,
  0.0008333076094186627,
  0.0036224221841716147,
  0.004552879569337222,
  0.0035381493902179087,
  0.002331174277960369,
  3.67521187044291e-05
 ],
 "periods": [
  "1995",
  "1996",
  "1997",
  "1998",
  "1999",
  "2000",
  "2001",
  "2002",
  "2003",
  "2004",
  "2005",
  "2006",
  "2007",
  "2008",
  "2009",
  "2010",
  "2011",
  "2012",
  "2013",
  "2014",
  "2015",
  "2016",
  "2017",
  "2018",
  "2019",
  "2020"
 ],
 "sens_l1": [
  0.6269141973564115,
  0.9624789362937378,
  3.079580609662157
 ],
 "delta_star_eta": [
  0.01927993882463698,
  0.036799407758473617
 ]
}

==> anc/replication/results/safes.tex <==
% auto-generated by safes.py -- do not edit
\newcommand{\simSafePct}{0.00}


==> anc/replication/results/senscheckv2.json <==
[
 {
  "tag": "Zero",
  "scale": 0.0,
  "cov": 0.854,
  "shift": 0.0,
  "err": 9.599999999999994
 },
 {
  "tag": "Quarter",
  "scale": 0.0375,
  "cov": 0.852,
  "shift": 0.00022557645528042958,
  "err": 9.799999999999997
 },
 {
  "tag": "Half",
  "scale": 0.075,
  "cov": 0.856,
  "shift": 0.00045115291056085915,
  "err": 9.400000000000006
 },
 {
  "tag": "Full",
  "scale": 0.15,
  "cov": 0.866,
  "shift": 0.0009023058211217183,
  "err": 8.400000000000006
 },
 {
  "tag": "Double",
  "scale": 0.3,
  "cov": 0.902,
  "shift": 0.0018046116422433256,
  "err": 4.799999999999997
 }
]

==> anc/replication/results/senscheckv2.tex <==
% auto-generated by senscheckv2.py -- do not edit
\newcommand{\senCovR}{500}
\newcommand{\senCovZero}{85.4}
\newcommand{\senShiftZero}{0.000}
\newcommand{\senCovQuarter}{85.2}
\newcommand{\senShiftQuarter}{0.000}
\newcommand{\senCovHalf}{85.6}
\newcommand{\senShiftHalf}{0.000}
\newcommand{\senCovFull}{86.6}
\newcommand{\senShiftFull}{0.001}
\newcommand{\senCovDouble}{90.2}
\newcommand{\senShiftDouble}{0.002}
\newcommand{\senCovMCSEv}{1.0}


==> anc/replication/results/sensitivity.tex <==
% auto-generated by sensitivity.py -- do not edit
\newcommand{\senBetaLone}{0.330}
\newcommand{\senEtaOneLone}{0.67}
\newcommand{\senEtaTwoLone}{0.57}
\newcommand{\senCenterErr}{0.0033}
\newcommand{\senCov}{86.6}
\newcommand{\senCovMCSE}{1.5}


==> anc/replication/results/transfer.tex <==
% auto-generated by transfer.py -- do not edit
\newcommand{\trOrth}{0.0000000030}
\newcommand{\trRnorm}{0.29}
\newcommand{\trLamMin}{0.08}
\newcommand{\trHessWorst}{0.38}
\newcommand{\trHessBound}{174.66}
\newcommand{\trLstar}{25.67}
\newcommand{\trRemRatio}{0.001}
\newcommand{\trRho}{0.105}
\newcommand{\trRhoEmp}{0.00013}
\newcommand{\trBn}{0.005}
\newcommand{\trN}{8}
\newcommand{\trNbar}{120}

